HOL in HOL: mechanized soundness, completeness and consistency, with and without infinity

What can a logic certify about a copy of itself? For Church's simple theory of types, formalized as a deep embedding in Isabelle/HOL with Henkin semantics and a natural-deduction calculus, the answer has two tiers. On the first tier, plain Isabelle/HOL certifies the logic without an axiom of infinity, by a standard model with one individual. On the second tier, the logic with a Dedekind-style axiom of infinity is certified only in Isabelle/HOL extended by a large enough set-theoretic universe. Both tiers appear in Harrison's self-verification of HOL Light. What the present formalization adds is Henkin completeness, and with it a semantics that matches the calculus exactly, compactness and model existence on the first tier, and the boundary between the tiers. Comparing two ways of adding infinity to the object logic shows where the boundary lies. One is an infinite domain of individuals, expressed by the first-order sentences "there are at least $n$ individuals", each of which has a finite model; the other is the Dedekind axiom, a single sentence with no finite model, and there the first tier ends. In the calculus the axiom is strictly stronger than the sentences together: it derives each of them, but they do not derive it. The witness is a countable Henkin model in which every sentence holds and the axiom fails, because its function domain is too sparse for an injective, non-surjective self-map. On the second tier, the universe serves one purpose only: to prove the Dedekind axiom consistent. Everything that follows, completeness and even the countable Henkin model of the axiom, is obtained in plain Isabelle/HOL. The universe axiom is Harrison-style, realized in Paulson's ZFC_in_HOL with the domain of every type in $V_{\omega+\omega}$; with it, full classical higher-order logic with infinity and relational choice is consistent relative to set theory.

==> anc/HOL_in_HOL_Deep/Calculus.thy <==
theory Calculus
  imports Syntax "HOL-Library.Infinite_Typeclass" "HOL-Eisbach.Eisbach"
begin

section \<open>The natural-deduction calculus NK\<close>

text \<open>We formalise the calculus \<open>NK\<^sub>\<beta>\<^sub>f\<^sub>b\<close> of BKK (BKK Definition 7.1, Figures 6 and 7) --- the base
  system \<open>NK\<^sub>\<beta>\<close> together with the extensional rules \<open>NK(f)\<close> and \<open>NK(b)\<close> --- extended by BKK's
  rules \<open>NK(=\<^sub>r)\<close> and \<open>NK(=\<^sub>l)\<close> for the primitive equality of our signature (BKK Figure 9,
  Remark 7.9) and by the description rule \<open>NK(\<iota>)\<close>, an axiom scheme whose only premise is
  well-formedness, describing Leibniz singletons (beyond BKK, following Andrews 1972, their reference [3]).  BKK prove
  \<open>NK\<^sub>\<beta>\<^sub>f\<^sub>b\<close> sound and complete for the class of \<open>\<Sigma>\<close>-Henkin models \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> (BKK Theorem 7.3,
  Theorem 7.6, Corollary 7.7), and sketch the extension by primitive equality in Remark 7.9; we
  prove the fully extended calculus sound and complete for the correspondingly enriched class (with
  primitive equality and description, theory \<open>Semantics\<close>).  The provability judgement \<open>\<Phi> \<turnstile> A\<close> relates a set
  \<open>\<Phi>\<close> of formulas to a formula \<open>A\<close>; the rules impose well-formedness where they need it, and
  closedness is nowhere required.  The eigenvariables of \<open>NK(\<Pi>I)\<close> are @{emph \<open>parameters\<close>}
  (BKK's \<open>w\<^bsub>\<alpha>\<^esub>\<close>), called eigen-parameters below; unlike the free variables used only
  during evaluation, they never occur bound.\<close>

subsection \<open>Discharging well-formedness side conditions\<close>

text \<open>Nearly every derived rule and every derivation inside the calculus carries \<open>wff\<close>
  side conditions.  The Eisbach method \<open>wffs\<close> discharges the routine ones: the composite
  introduction rules are tried first --- the applied connectives ahead of raw application,
  so that \<open>\<^bold>\<not> A\<close> is decomposed by \<open>wff_Not\<close> rather than mistyped as a bare application ---
  and the atoms close the leaves.\<close>

method wffs =
  ((intro wff_Not wff_ImpB wff_AndB wff_AllN wff_ExN wff_Forall wff_PEq wff_LeibE
          wff_Leib wff_Eq wff_TrueB wff_FalseB wff_Iota wff_App)?;
   (rule wff_Fre wff_Par)?)

subsection \<open>The inference rules of \<open>NK\<^sub>\<beta>\<^sub>f\<^sub>b\<close> (BKK Figures 6, 7 and 9)\<close>

text \<open>Following BKK we work with the primitive constants \<open>\<^bold>\<not>\<close>, \<open>\<^bold>\<or>\<close>, \<open>\<Pi>\<^bsub>\<alpha>\<^esub>\<close>, \<open>\<^bold>=\<^bsub>\<alpha>\<^esub>\<close> and \<open>\<^bold>\<iota>\<^bsub>\<alpha>\<^esub>\<close>;
  the remaining operators (\<open>\<^bold>\<supset>\<close>, \<open>\<^bold>\<bottom>\<close>, Leibniz equality \<open>\<^bold>\<doteq>\<close>) are defined.  The rule \<open>NK(\<Pi>I)\<close>
  discharges an eigen-parameter \<open>w\<close> that must not occur in the context \<open>\<Phi>\<close> or in the
  quantified predicate.\<close>

inductive bprov :: "'p tm set \<Rightarrow> 'p tm \<Rightarrow> bool" (infix \<open>\<turnstile>\<close> 40) where
    Hyp:   "A \<in> \<Phi> \<Longrightarrow> \<Phi> \<turnstile> A"  \<comment> \<open>BKK \<open>NK(Hyp)\<close>\<close>
  | Beta:  "A \<approx>\<^bsub>\<o>\<^esub> B \<Longrightarrow> \<Phi> \<turnstile> A \<Longrightarrow> \<Phi> \<turnstile> B"  \<comment> \<open>BKK \<open>NK(\<beta>)\<close>\<close>
  | NegI:  "\<Phi> \<union> {A} \<turnstile> \<^bold>\<bottom> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A) \<Longrightarrow> \<Phi> \<turnstile> \<^bold>\<not> A"  \<comment> \<open>BKK \<open>NK(\<not>I)\<close>\<close>
  | NegE:  "\<Phi> \<turnstile> \<^bold>\<not> A \<Longrightarrow> \<Phi> \<turnstile> A \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(C) \<Longrightarrow> \<Phi> \<turnstile> C"  \<comment> \<open>BKK \<open>NK(\<not>E)\<close>\<close>
  | DisIL: "\<Phi> \<turnstile> A \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B) \<Longrightarrow> \<Phi> \<turnstile> A \<^bold>\<or> B"  \<comment> \<open>BKK \<open>NK(\<or>I\<^sub>L)\<close>\<close>
  | DisIR: "\<Phi> \<turnstile> B \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A) \<Longrightarrow> \<Phi> \<turnstile> A \<^bold>\<or> B"  \<comment> \<open>BKK \<open>NK(\<or>I\<^sub>R)\<close>\<close>
  | DisE:  "\<Phi> \<turnstile> A \<^bold>\<or> B \<Longrightarrow> \<Phi> \<union> {A} \<turnstile> C \<Longrightarrow> \<Phi> \<union> {B} \<turnstile> C
            \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B) \<Longrightarrow> \<Phi> \<turnstile> C"  \<comment> \<open>BKK \<open>NK(\<or>E)\<close>\<close>
  | PiI:   "\<Phi> \<turnstile> G \<^bold>\<cdot> (w\<^sup>p\<^bsub>\<alpha>\<^esub>) \<Longrightarrow> wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(G) \<Longrightarrow> w \<notin> pars G
            \<Longrightarrow> (\<forall>D \<in> \<Phi>. w \<notin> pars D)
            \<Longrightarrow> \<Phi> \<turnstile> (Pi \<alpha>) \<^bold>\<cdot> G"  \<comment> \<open>BKK \<open>NK(\<Pi>I)\<close>\<close>
  | PiE:   "\<Phi> \<turnstile> (Pi \<alpha>) \<^bold>\<cdot> G \<Longrightarrow> wff\<^bsub>\<alpha>\<^esub>(A) \<Longrightarrow> \<Phi> \<turnstile> G \<^bold>\<cdot> A"  \<comment> \<open>BKK \<open>NK(\<Pi>E)\<close>\<close>
  | Contr: "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> \<^bold>\<bottom> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A) \<Longrightarrow> \<Phi> \<turnstile> A"  \<comment> \<open>BKK \<open>NK(Contr)\<close>\<close>
  | FuncE: "\<Phi> \<turnstile> \<^bold>\<Pi>\<^bsub>\<alpha>\<^esub> (G \<^bold>\<cdot> (Bnd 0) \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> H \<^bold>\<cdot> (Bnd 0))
            \<Longrightarrow> wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub>(G) \<Longrightarrow> wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub>(H)
            \<Longrightarrow> \<Phi> \<turnstile> G \<^bold>\<doteq>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub> H"  \<comment> \<open>BKK \<open>NK(f)\<close>\<close>
  | BoolE: "\<Phi> \<union> {A} \<turnstile> B \<Longrightarrow> \<Phi> \<union> {B} \<turnstile> A \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)
            \<Longrightarrow> \<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> B"  \<comment> \<open>BKK \<open>NK(b)\<close>\<close>
  | Desc:  "wff\<^bsub>\<alpha>\<^esub>(A) \<Longrightarrow> \<Phi> \<turnstile> (Iota \<alpha>) \<^bold>\<cdot> ((Leib \<alpha>) \<^bold>\<cdot> A) \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A"
      \<comment> \<open>\<open>NK(\<iota>)\<close>, beyond BKK: Leibniz-singleton description (Andrews 1972)\<close>
  | EqR:   "wff\<^bsub>\<alpha>\<^esub>(A) \<Longrightarrow> \<Phi> \<turnstile> A \<^bold>=\<^bsub>\<alpha>\<^esub> A"  \<comment> \<open>BKK \<open>NK(=\<^sub>r)\<close>, Figure 9\<close>
  | EqL:   "\<Phi> \<turnstile> C \<^bold>=\<^bsub>\<alpha>\<^esub> D \<Longrightarrow> \<Phi> \<turnstile> C \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> D"  \<comment> \<open>BKK \<open>NK(=\<^sub>l)\<close>, Figure 9\<close>

text \<open>Provability from the empty hypothesis set, with its own turnstile.\<close>

abbreviation provable :: "'p tm \<Rightarrow> bool"  (\<open>\<turnstile> _\<close> [61] 60) where
  "provable A \<equiv> {} \<turnstile> A"

text \<open>Everything derivable from a set of propositions is a proposition.\<close>

lemma bprov_wff: "\<Phi> \<turnstile> C \<Longrightarrow> (\<And> A . A \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A)) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(C)"
  by (induct rule: bprov.induct) (auto intro: wff_Pi wff_App wff_Iota simp: beq_wffR)

text \<open>Derivability is stable under injective parameter renaming --- injectivity keeps the
  eigen-parameter side-conditions of \<open>NK(\<Pi>I)\<close>.  This lets us rename eigen-parameters apart,
  which is what makes weakening (and later, extension of consistent sets) admissible.\<close>

lemma bprov_rename: assumes \<pi>: "inj \<pi>" shows "\<Phi> \<turnstile> C \<Longrightarrow> prn \<pi> ` \<Phi> \<turnstile> prn \<pi> C"
proof (induction rule: bprov.induct)
  case PiI thus ?case
    by auto (smt (verit) assms bprov.PiI image_iff inj_image_mem_iff tm.set_map wff_prn)
qed(auto intro: bprov.intros)

subsection \<open>Weakening\<close>

text \<open>Weakening is admissible.  BKK leave this structural property implicit (their contexts
  are sets and the rules mention the context only via membership and extension); in the
  formalisation the eigen-parameter condition of \<open>NK(\<Pi>I)\<close> makes it a lemma that has to be proved.\<close>

text \<open>Transposing two parameters --- an involutive, injective renaming --- lets us shift an
  eigen-parameter to a fresh one when weakening the context.\<close>

definition swp :: "'p \<Rightarrow> 'p \<Rightarrow> 'p \<Rightarrow> 'p" where
  "swp a b = (\<lambda>x. if x = a then b else if x = b then a else x)"
lemma swp_inj: "inj (swp a b)" by (auto simp: swp_def inj_def)
lemma swp_swp [simp]: "swp a b (swp a b x) = x" by (auto simp: swp_def)
text \<open>The next lemma, \<open>swp_apply\<close>, keeps its statement from the initial release of this
  entry (August 2026) (compatibility export).\<close>

lemma swp_apply: "swp a b a = b" by (simp add: swp_def)
lemma prn_swp_swp [simp]: "prn (swp a b) (prn (swp a b) t) = t" by (simp add: prn_prn)
lemma image_prn_swp_swp [simp]: "prn (swp a b) ` (prn (swp a b) ` S) = S"
  by (simp add: image_image)

text \<open>\<open>freep\<close> is our rendering of BKK's @{emph \<open>sufficiently \<open>\<Sigma>\<close>-pure\<close>} (BKK Definition 6.3):
  since a parameter name may be used at every type, infinitely many unused names provide
  fresh witnesses at every type.\<close>

definition usedp :: "'p tm set \<Rightarrow> 'p set" where "usedp \<Phi> \<equiv> (\<Union>D \<in> \<Phi>. pars D)"
definition freep :: "'p tm set \<Rightarrow> bool" where "freep \<Phi> \<equiv> infinite (- usedp \<Phi>)"
lemma usedp_insert: "usedp (insert A \<Phi>) = pars A \<union> usedp \<Phi>" by (auto simp: usedp_def)
lemma usedp_prn: "usedp (prn \<pi> ` \<Phi>) = \<pi> ` usedp \<Phi>" by (auto simp: usedp_def tm.set_map)
lemma bij_swp: "bij (swp a b)" by (simp add: involuntory_imp_bij)
lemma infinite_inj_image: "inj f \<Longrightarrow> infinite A \<Longrightarrow> infinite (f ` A)"
  by (metis finite_imageD inj_on_subset subset_UNIV)
lemma freep_add: "freep \<Phi> \<Longrightarrow> freep (insert A \<Phi>)"
  by (simp add: usedp_insert freep_def)
     (metis finite_pars Diff_eq Diff_infinite_finite inf.commute)
lemma freep_un: "freep \<Phi> \<Longrightarrow> freep (\<Phi> \<union> {A})"
  by (metis freep_add Un_insert_right sup_bot.right_neutral)
lemma freep_un_finite: "freep S \<Longrightarrow> finite T \<Longrightarrow> freep (S \<union> T)"
proof -
  assume "freep S" "finite T"
  hence "finite (usedp T)" by (auto simp: usedp_def)
  moreover have "- usedp (S \<union> T) = - usedp S - usedp T"
    by (auto simp: usedp_def)
  ultimately show ?thesis using \<open>freep S\<close>
    by (metis freep_def Diff_infinite_finite)
qed
lemma freep_fresh: "freep \<Phi> \<Longrightarrow> finite F \<Longrightarrow> \<exists>w. w \<notin> usedp \<Phi> \<and> w \<notin> F" 
  by (meson ComplD freep_def rev_finite_subset subsetI)
lemma freep_prn: "freep \<Phi> \<Longrightarrow> freep (prn (swp a b) ` \<Phi>)" 
  by (metis bij_image_Compl_eq bij_swp freep_def infinite_inj_image
      swp_inj usedp_prn)

lemma bprov_weaken: "\<Phi> \<turnstile> C \<Longrightarrow> \<Phi> \<subseteq> \<Psi> \<Longrightarrow> freep \<Psi> \<Longrightarrow> \<Psi> \<turnstile> C"
proof (induction arbitrary: \<Psi> rule: bprov.induct)
  case NegI thus ?case
    by (simp add: bprov.NegI freep_add sup.order_iff)
next
  case DisE thus ?case
    by (metis Un_insert_right bprov.DisE freep_add sup.cobounded2
              sup.order_iff sup_bot_right)
next
  case (PiI \<Phi> G w \<alpha>) 
  then obtain w' where w': "w' \<notin> usedp \<Psi>" "w' \<notin> pars G" "w' \<noteq> w"
    using freep_fresh[of _ "pars G \<union> {w}"] by force
  have wsub: "\<Phi> \<subseteq> prn (swp w w') ` \<Psi>"
  proof
    fix D assume D: "D \<in> \<Phi>"
    hence "w \<notin> pars D" and "w' \<notin> pars D"  
      by (simp add: PiI.hyps(4)) (metis D PiI.prems(1) UN_I subset_iff usedp_def w'(1)) 
    hence "prn (swp w w') D = D" by (auto simp: swp_def intro: prn_cong)
    thus "D \<in> prn (swp w w') ` \<Psi>" using D PiI.prems(1) by force
  qed
  have "prn (swp w w') ` \<Psi> \<turnstile> G \<^bold>\<cdot> (w\<^sup>p\<^bsub>\<alpha>\<^esub>)"
    using PiI freep_prn wsub by meson
  hence "\<Psi> \<turnstile> (prn (swp w w') G) \<^bold>\<cdot> (w'\<^sup>p\<^bsub>\<alpha>\<^esub>)"
     by (metis bprov_rename image_prn_swp_swp swp_inj tm.simps(121,127) swp_def)
  moreover have "prn (swp w w') G = G"
    using PiI.hyps(3) w'(2)
    by (auto simp: swp_def intro: prn_cong)
  ultimately have "\<Psi> \<turnstile> G \<^bold>\<cdot> (w'\<^sup>p\<^bsub>\<alpha>\<^esub>)" by simp
  moreover have "\<forall>D \<in> \<Psi>. w' \<notin> pars D" using w'(1)
    by (auto simp: usedp_def)
  ultimately show ?case using PiI.hyps(2) w'(2)
    by (auto intro: bprov.PiI)
next case Contr thus ?case 
  by (metis Un_insert_right bprov.Contr freep_add sup.cobounded2
      sup.order_iff sup_bot.right_neutral)
next case BoolE thus ?case by (simp add: bprov.BoolE freep_add sup.absorb_iff2)
qed(auto intro: bprov.intros)

subsection \<open>Compactness\<close>

text \<open>Every derivation uses only finitely many hypotheses --- BKK: ``since every \<open>NK\<^sup>*\<close>-proof is
  finite'' (used in the proof of BKK Corollary 7.8).  With set-based contexts this is again a
  lemma that has to be proved, stated for an infinite parameter type (the sort constraint of
  \<open>bprov_finite\<close>, needed for the weakening steps).\<close>

text \<open>When the parameter type is infinite, every finite context leaves infinitely many
  parameters free.\<close>

lemma freep_finite: fixes \<Phi> :: "'p::infinite tm set" assumes "finite \<Phi>"
  shows "freep \<Phi>"
by (metis assms freep_def usedp_def finite_pars infinite_UNIV
    finite_Diff2 Compl_eq_Diff_UNIV finite_UN)

lemma bprov_finite: "\<Phi> \<turnstile> (C :: 'p::infinite tm) \<Longrightarrow> \<exists>\<Phi>\<^sub>0. finite \<Phi>\<^sub>0 \<and> \<Phi>\<^sub>0 \<subseteq> \<Phi> \<and> \<Phi>\<^sub>0 \<turnstile> C"
proof (induction rule: bprov.induct)
  case (NegI \<Phi> A) thus ?case
    by (smt (verit) Un_infinite Un_insert_right bprov.NegI
        bprov_weaken freep_add freep_finite subset_UnE
        subset_insertI subset_singleton_iff)
next
  case (NegE \<Phi> A C) thus ?case
    by (smt (verit) bprov.NegE bprov_weaken finite_UnI freep_finite le_sup_iff
        sup_ge1 sup_ge2)
next
  case (DisE \<Phi> A B C)
  then obtain \<Phi>\<^sub>1 \<Phi>\<^sub>2 \<Phi>\<^sub>3 where
    Q1: "finite \<Phi>\<^sub>1" "\<Phi>\<^sub>1 \<subseteq> \<Phi>" "\<Phi>\<^sub>1 \<turnstile> A \<^bold>\<or> B" and
    Q2: "finite \<Phi>\<^sub>2" "\<Phi>\<^sub>2 \<subseteq> \<Phi> \<union> {A}" "\<Phi>\<^sub>2 \<turnstile> C" and
    Q3: "finite \<Phi>\<^sub>3" "\<Phi>\<^sub>3 \<subseteq> \<Phi> \<union> {B}" "\<Phi>\<^sub>3 \<turnstile> C"
    by blast
  moreover define \<Phi>\<^sub>0 where "\<Phi>\<^sub>0 = \<Phi>\<^sub>1 \<union> (\<Phi>\<^sub>2 - {A}) \<union> (\<Phi>\<^sub>3 - {B})"
  ultimately have "finite \<Phi>\<^sub>0" and "\<Phi>\<^sub>0 \<subseteq> \<Phi>" by auto
  moreover {
    have "\<Phi>\<^sub>0 \<turnstile> A \<^bold>\<or> B"
      by (metis Q1(3) \<Phi>\<^sub>0_def bprov_weaken dual_order.refl calculation(1)
          freep_finite le_sup_iff)
    moreover have "\<Phi>\<^sub>0 \<union> {A} \<turnstile> C" and "\<Phi>\<^sub>0 \<union> {B} \<turnstile> C"
      by (auto intro: bprov_weaken[OF Q2(3)] bprov_weaken[OF Q3(3)]
               simp: \<Phi>\<^sub>0_def Q1(1) Q2(1) Q3(1) freep_finite)
    ultimately have "\<Phi>\<^sub>0 \<turnstile> C" by (auto intro: DisE bprov.DisE)
  }
  ultimately show ?case by blast
next case (Contr \<Phi> A) show ?case by (smt (verit, del_insts) Contr.IH
    Contr.hyps(2) Un_infinite Un_insert_right
          bprov.Contr bprov_weaken freep_add freep_finite subset_UnE
              subset_insertI subset_singleton_iff)
next case (BoolE \<Phi> A B)
  then obtain \<Phi>\<^sub>1 \<Phi>\<^sub>2 where
    Q1: "finite \<Phi>\<^sub>1" "\<Phi>\<^sub>1 \<subseteq> \<Phi> \<union> {A}" "\<Phi>\<^sub>1 \<turnstile> B" and
    Q2: "finite \<Phi>\<^sub>2" "\<Phi>\<^sub>2 \<subseteq> \<Phi> \<union> {B}" "\<Phi>\<^sub>2 \<turnstile> A" 
    by blast
  moreover define \<Phi>\<^sub>0 where "\<Phi>\<^sub>0 = (\<Phi>\<^sub>1 - {A}) \<union> (\<Phi>\<^sub>2 - {B})"
  ultimately have "finite \<Phi>\<^sub>0" and "\<Phi>\<^sub>0 \<subseteq> \<Phi>" by auto
  moreover {
    have "\<Phi>\<^sub>0 \<union> {A} \<turnstile> B" and "\<Phi>\<^sub>0 \<union> {B} \<turnstile> A"
      by (auto intro: bprov_weaken[OF Q1(3)] bprov_weaken[OF Q2(3)]
               simp: calculation Q1(1,2) Q2(1) \<Phi>\<^sub>0_def freep_finite)
    hence "\<Phi>\<^sub>0 \<turnstile> A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> B" using BoolE by (auto intro: bprov.intros)
  }
  ultimately show ?case by blast
qed(auto intro: bprov.intros)

subsection \<open>Derivability from hypotheses\<close>

text \<open>The calculus \<open>\<turnstile>\<close> manipulates its context as a set, and \<open>NK(\<Pi>I)\<close> consumes fresh
  eigen-parameters; over a context that uses @{emph \<open>every\<close>} parameter, generalisation ---
  and with it weakening --- becomes unavailable (hence the proviso \<open>freep \<Psi>\<close> in
  @{thm [source] bprov_weaken}).  Derivability from a set of @{emph \<open>hypotheses\<close>} is
  therefore defined through finite sub-contexts, in the style of Andrews (2002): \<open>\<Phi> \<tturnstile> A\<close>
  holds when some finite part of \<open>\<Phi>\<close> derives \<open>A\<close>.  This relation is monotone without any
  proviso and of finite character by construction, and over an infinite parameter type it
  coincides with \<open>\<turnstile>\<close> on \<open>freep\<close> contexts, in particular on all finite ones.\<close>

definition fprov :: "'p tm set \<Rightarrow> 'p tm \<Rightarrow> bool"  (infix \<open>\<tturnstile>\<close> 40) where
  "\<Phi> \<tturnstile> A \<longleftrightarrow> (\<exists>\<Phi>\<^sub>0. finite \<Phi>\<^sub>0 \<and> \<Phi>\<^sub>0 \<subseteq> \<Phi> \<and> \<Phi>\<^sub>0 \<turnstile> A)"

lemma fprovI: "finite \<Phi>\<^sub>0 \<Longrightarrow> \<Phi>\<^sub>0 \<subseteq> \<Phi> \<Longrightarrow> \<Phi>\<^sub>0 \<turnstile> A \<Longrightarrow> \<Phi> \<tturnstile> A"
  by (auto simp: fprov_def)

lemma bprov_fprov: "\<Phi> \<turnstile> (A :: 'p::infinite tm) \<Longrightarrow> \<Phi> \<tturnstile> A"
  using bprov_finite by (auto simp: fprov_def)

lemma fprov_bprov: "\<Phi> \<tturnstile> A \<Longrightarrow> freep \<Phi> \<Longrightarrow> \<Phi> \<turnstile> A"
  using bprov_weaken by (auto simp: fprov_def)

lemma fprov_eq_bprov: "freep \<Phi> \<Longrightarrow> (\<Phi> \<tturnstile> (A :: 'p::infinite tm)) \<longleftrightarrow> (\<Phi> \<turnstile> A)"
  using bprov_fprov fprov_bprov by blast

lemma fprov_finite_eq_bprov:
  "finite \<Phi> \<Longrightarrow> (\<Phi> \<tturnstile> (A :: 'p::infinite tm)) \<longleftrightarrow> (\<Phi> \<turnstile> A)"
  by (simp add: fprov_eq_bprov freep_finite)

lemma fprov_mono: "\<Phi> \<tturnstile> A \<Longrightarrow> \<Phi> \<subseteq> \<Psi> \<Longrightarrow> \<Psi> \<tturnstile> A"
  by (auto simp: fprov_def)

lemma fprov_compact: "\<Phi> \<tturnstile> A \<longleftrightarrow> (\<exists>\<Phi>\<^sub>0. finite \<Phi>\<^sub>0 \<and> \<Phi>\<^sub>0 \<subseteq> \<Phi> \<and> \<Phi>\<^sub>0 \<tturnstile> A)"
  by (auto simp: fprov_def)

subsection \<open>Consistency\<close>

text \<open>A set of formulas is @{emph \<open>NK-consistent\<close>} (BKK Definition 7.4) if falsity is not
  derivable from it.\<close>

definition con :: "'p tm set \<Rightarrow> bool" where "con \<Phi> \<longleftrightarrow> \<not> (\<Phi> \<turnstile> \<^bold>\<bottom>)"
lemma con_I: "(\<Phi> \<turnstile> \<^bold>\<bottom> \<Longrightarrow> False) \<Longrightarrow> con \<Phi>" by (auto simp: con_def)

text \<open>Subsets of a consistent set are consistent, provided the superset leaves infinitely many
  parameters unused (by weakening).\<close>

lemma con_mono: "con \<Psi> \<Longrightarrow> \<Phi> \<subseteq> \<Psi> \<Longrightarrow> freep \<Psi> \<Longrightarrow> con \<Phi>" unfolding con_def
    using bprov_weaken by blast

text \<open>Consistency is of finite character (compactness, BKK Definition 6.1): over an infinite
  parameter type, a set is consistent as soon as all its finite subsets are.\<close>

lemma con_compact:
  "(\<And>\<Phi>\<^sub>0::'p::infinite tm set. finite \<Phi>\<^sub>0 \<Longrightarrow> \<Phi>\<^sub>0 \<subseteq> \<Phi> \<Longrightarrow> con \<Phi>\<^sub>0) \<Longrightarrow> con \<Phi>"
  using bprov_finite unfolding con_def by blast

text \<open>For the hypothesis relation, consistency of finite character is a definitional
  unfolding.\<close>

lemma fprov_con:
  "(\<not> (\<Phi> \<tturnstile> (\<^bold>\<bottom> :: 'p tm))) \<longleftrightarrow> (\<forall>\<Phi>\<^sub>0. finite \<Phi>\<^sub>0 \<longrightarrow> \<Phi>\<^sub>0 \<subseteq> \<Phi> \<longrightarrow> con \<Phi>\<^sub>0)"
  by (auto simp: fprov_def con_def)

text \<open>The central step of a maximal-consistent extension (the \<open>\<nabla>\<^sub>s\<^sub>a\<^sub>t\<close> case of BKK Lemma 7.5;
  property \<open>\<nabla>\<^sub>s\<^sub>a\<^sub>t\<close> is BKK Definition 6.5): from a consistent set, adding a proposition or its
  negation keeps it consistent.\<close>

lemma con_split: assumes "con \<Phi>" and "wff\<^bsub>\<o>\<^esub>(A)"
  shows "con (insert A \<Phi>) \<or> con (insert (\<^bold>\<not> A) \<Phi>)"
proof (rule ccontr)
  assume "\<not>?thesis"
  hence "\<Phi> \<union> {A} \<turnstile> \<^bold>\<bottom>" and 0: "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> \<^bold>\<bottom>" by (auto simp: con_def)
  hence "\<Phi> \<turnstile> \<^bold>\<not> A" using assms(2) by (auto intro: bprov.NegI)
  moreover have "\<Phi> \<turnstile> A" using assms(2) 0 by (auto intro: bprov.Contr)
  ultimately have "\<Phi> \<turnstile> \<^bold>\<bottom>" using wff_FalseB by (auto intro: bprov.NegE)
  thus False using assms(1) by (simp add: con_def)
qed

text \<open>A consistent set does not contain both a proposition and its negation.\<close>

lemma con_not_both: "con \<Phi> \<Longrightarrow> A \<in> \<Phi> \<Longrightarrow> \<^bold>\<not> A \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A) \<Longrightarrow> False"
  by (metis con_def wff_FalseB NegE Hyp)

subsection \<open>Admissible rules\<close>

text \<open>Double-negation elimination (derivable from the classical rule \<open>NK(Contr)\<close>).\<close>

lemma dneg: "\<Phi> \<turnstile> \<^bold>\<not> \<^bold>\<not> X \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(X) \<Longrightarrow> freep \<Phi> \<Longrightarrow> \<Phi> \<turnstile> X"
  by (metis (no_types, lifting) Contr Hyp NegE Un_insert_right bprov_weaken
            freep_add insertI1 subset_insertI sup_bot.right_neutral wff_FalseB)

text \<open>Excluded middle and implication elimination (derivable in the classical calculus).\<close>

lemma bprov_em: assumes wA: "wff\<^bsub>\<o>\<^esub>(A)" shows "\<Phi> \<turnstile> (\<^bold>\<not> A) \<^bold>\<or> A"
proof -
  let ?D = "(\<^bold>\<not> A) \<^bold>\<or> A"
  have wnA: "wff\<^bsub>\<o>\<^esub>(\<^bold>\<not> A)" using wA by (rule wff_Not)
  have wD: "wff\<^bsub>\<o>\<^esub>(?D)" using wnA wA by (rule wff_Or)
  have "\<Phi> \<union> {\<^bold>\<not> ?D} \<turnstile> \<^bold>\<not> A"
  proof (rule bprov.NegI[OF _ wA])
    have "(\<Phi> \<union> {\<^bold>\<not> ?D}) \<union> {A} \<turnstile> A" by (auto intro: bprov.Hyp)
    hence "(\<Phi> \<union> {\<^bold>\<not> ?D}) \<union> {A} \<turnstile> ?D" using wnA by (rule bprov.DisIR)
    moreover have "(\<Phi> \<union> {\<^bold>\<not> ?D}) \<union> {A} \<turnstile> \<^bold>\<not> ?D"
        by (auto intro: bprov.Hyp)
    ultimately show "(\<Phi> \<union> {\<^bold>\<not> ?D}) \<union> {A} \<turnstile> \<^bold>\<bottom>" using wff_FalseB
        by (metis bprov.NegE)
  qed
  hence "\<Phi> \<union> {\<^bold>\<not> ?D} \<turnstile> ?D" using wA by (rule bprov.DisIL)
  moreover have "\<Phi> \<union> {\<^bold>\<not> ?D} \<turnstile> \<^bold>\<not> ?D" by (auto intro: bprov.Hyp)
  ultimately have "\<Phi> \<union> {\<^bold>\<not> ?D} \<turnstile> \<^bold>\<bottom>" using wff_FalseB by (metis bprov.NegE)
  thus ?thesis using wD by (rule bprov.Contr)
qed
lemma bprov_ImpE: assumes AB: "\<Phi> \<turnstile> A \<^bold>\<supset> B" and A: "\<Phi> \<turnstile> A"
    and fp: "freep \<Phi>"
    and wA: "wff\<^bsub>\<o>\<^esub>(A)" and wB: "wff\<^bsub>\<o>\<^esub>(B)" shows "\<Phi> \<turnstile> B"
proof -
  have wnA: "wff\<^bsub>\<o>\<^esub>(\<^bold>\<not> A)" using wA by (rule wff_Not)
  have disj: "\<Phi> \<turnstile> (\<^bold>\<not> A) \<^bold>\<or> B" using AB by (simp add: ImpB_def)
  have b1: "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> B"
    by (meson A Hyp NegE bprov_weaken fp freep_un inf_sup_ord(4) insertCI sup_ge1 wB)
  have b2: "\<Phi> \<union> {B} \<turnstile> B" by (auto intro: bprov.Hyp)
  show ?thesis by (rule bprov.DisE[OF disj b1 b2 wnA wB])
qed
lemma bprov_TrueB: "\<Phi> \<turnstile> \<^bold>\<top>" by (simp add: Hyp TrueB_def bprov.intros(3))

subsection \<open>Derived rules for the defined quantifiers\<close>

text \<open>\<open>NK(\<Pi>E)\<close> and \<open>NK(\<Pi>I)\<close> for the folded quantifier \<open>\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub>\<close>.\<close>

lemma PiE_Forall: "\<Phi> \<turnstile> \<^bold>\<Pi>\<^bsub>\<alpha>\<^esub> b \<Longrightarrow> wff\<^bsub>\<alpha>\<^esub>(A) \<Longrightarrow> \<Phi> \<turnstile> (\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> b) \<^bold>\<cdot> A"
  unfolding Forall_def by (rule bprov.PiE)
lemma PiI_Forall: "\<Phi> \<turnstile> (\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> b) \<^bold>\<cdot> (w\<^sup>p\<^bsub>\<alpha>\<^esub>) \<Longrightarrow> wff\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> b) \<Longrightarrow> w \<notin> pars (\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> b)
                   \<Longrightarrow> (\<forall>D \<in> \<Phi>. w \<notin> pars D)  \<Longrightarrow> \<Phi> \<turnstile> \<^bold>\<Pi>\<^bsub>\<alpha>\<^esub> b"
  unfolding Forall_def by (rule bprov.PiI)

text \<open>Existential elimination at a fresh eigen-parameter, for the defined quantifier
  \<open>\<^bold>\<exists> = \<^bold>\<not>\<^bold>\<Pi>\<^bold>\<not>\<close>: the derived counterpart of the paper-style step ``obtain a witness''.\<close>

lemma ExE: assumes ex: "\<Phi> \<turnstile> \<^bold>\<exists>\<^bsub>\<sigma>\<^esub> b" and step: "\<Phi> \<union> {b\<^bold>\<langle>w\<^sup>p\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>} \<turnstile> C"
    and wb: "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)"
  and wC: "wff\<^bsub>\<o>\<^esub>(C)" and wpb: "w \<notin> pars b" and wpC: "w \<notin> pars C"
      and wp\<Phi>: "\<forall>D \<in> \<Phi>. w \<notin> pars D" and fp: "freep \<Phi>"
  shows "\<Phi> \<turnstile> C"
proof -
  have wNb: "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> b))"
    by (auto intro!: wff_opn[OF wb] wff_Fre wff_AbsI)
  have fp1: "freep (\<Phi> \<union> {\<^bold>\<not> C})" using freep_add[OF fp] by simp
  have fp2: "freep (\<Phi> \<union> {\<^bold>\<not> C} \<union> {b\<^bold>\<langle>w\<^sup>p\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>})"
      using freep_add[OF freep_add[OF fp]] by simp
  have s1: "\<Phi> \<union> {\<^bold>\<not> C} \<union> {b\<^bold>\<langle>w\<^sup>p\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>} \<turnstile> C"
    by (rule bprov_weaken[OF step _ fp2]) auto
  have s2: "\<Phi> \<union> {\<^bold>\<not> C} \<union> {b\<^bold>\<langle>w\<^sup>p\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>} \<turnstile> \<^bold>\<not> C" by (auto intro: bprov.Hyp)
  have bq: "(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> b)) \<^bold>\<cdot> (w\<^sup>p\<^bsub>\<sigma>\<^esub>) \<approx>\<^bsub>\<o>\<^esub> \<^bold>\<not> (b\<^bold>\<langle>w\<^sup>p\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
    using beq.beta[OF wNb wff_Par] by simp
  have s5: "\<Phi> \<union> {\<^bold>\<not> C} \<turnstile> \<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> b)"
    using wpb wpC wp\<Phi>
    by (safe intro!:
        PiI_Forall[OF bprov.Beta[OF beq.sym[OF bq] bprov.NegI[OF
              bprov.NegE[OF s2 s1 wff_FalseB] wff_opn[OF wb wff_Par]]] wNb]) auto
  have s6: "\<Phi> \<union> {\<^bold>\<not> C} \<turnstile> \<^bold>\<not> (\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> b))" by (rule bprov_weaken[OF ex _ fp1]) auto
  show ?thesis by (rule bprov.Contr[OF bprov.NegE[OF s6 s5 wff_FalseB] wC])
qed

text \<open>Universal instantiation directly at the \<open>\<beta>\<close>-reduced instance.\<close>

lemma PiE_open: "\<Phi> \<turnstile> \<^bold>\<Pi>\<^bsub>\<alpha>\<^esub> b \<Longrightarrow> wff\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> b) \<Longrightarrow> wff\<^bsub>\<alpha>\<^esub>(A) \<Longrightarrow> \<Phi> \<turnstile> b\<^bold>\<langle>A\<^bold>\<rangle>"
  by (metis PiE_Forall beq.beta bprov.Beta)

text \<open>The same rules for the named binders \<open>\<^bold>\<Pi>x\<^bsub>\<sigma>\<^esub>.\<close> and \<open>\<^bold>\<exists>x\<^bsub>\<sigma>\<^esub>.\<close>: instantiation and
  elimination substitute for the named variable (instances of \<open>PiE_open\<close> and \<open>ExE\<close> via
  \<open>opn_clos_sub\<close>), and introduction of \<open>\<^bold>\<exists>\<close> comes from an instance.\<close>

lemma AllN_E:
  assumes h: "\<Phi> \<turnstile> \<^bold>\<Pi>x\<^bsub>\<sigma>\<^esub>. b" and wb: "wff\<^bsub>\<o>\<^esub>(b)" and wA: "wff\<^bsub>\<sigma>\<^esub>(A)"
  shows "\<Phi> \<turnstile> fsub x \<sigma> A b"
proof -
  have "\<Phi> \<turnstile> (clos 0 x \<sigma> b)\<^bold>\<langle>A\<^bold>\<rangle>"
    using h unfolding AllN_def by (rule PiE_open[OF _ wff_LamN_clos[OF wb] wA])
  thus ?thesis by (simp only: opn_clos_sub[OF opn_lc[OF wff_lc[OF wb]]])
qed

lemma ExN_I:
  assumes h: "\<Phi> \<turnstile> fsub x \<sigma> A b" and wb: "wff\<^bsub>\<o>\<^esub>(b)" and wA: "wff\<^bsub>\<sigma>\<^esub>(A)" and fp: "freep \<Phi>"
  shows "\<Phi> \<turnstile> \<^bold>\<exists>x\<^bsub>\<sigma>\<^esub>. b"
proof -
  let ?P = "\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> (clos 0 x \<sigma> b))"
  have e: "(\<^bold>\<exists>x\<^bsub>\<sigma>\<^esub>. b) = \<^bold>\<not> ?P" by (simp add: ExN_def)
  have wL: "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> (clos 0 x \<sigma> b)))"
    using wff_LamN_clos[OF wff_Not[OF wb]] by simp
  have wP: "wff\<^bsub>\<o>\<^esub>(?P)" unfolding Forall_def by (rule wff_App[OF wff_Pi wL])
  have "\<Phi> \<union> {?P} \<turnstile> \<^bold>\<bottom>"
  proof (rule bprov.NegE[OF _ _ wff_FalseB])
    have "\<Phi> \<union> {?P} \<turnstile> (\<^bold>\<not> (clos 0 x \<sigma> b))\<^bold>\<langle>A\<^bold>\<rangle>"
      by (rule PiE_open[OF _ wL wA]) (auto intro: bprov.Hyp)
    thus "\<Phi> \<union> {?P} \<turnstile> \<^bold>\<not> (fsub x \<sigma> A b)"
      by (simp add: opn_clos_sub[OF opn_lc[OF wff_lc[OF wb]]])
    show "\<Phi> \<union> {?P} \<turnstile> fsub x \<sigma> A b"
      by (rule bprov_weaken[OF h]) (auto simp: freep_add fp)
  qed
  thus ?thesis unfolding e by (rule bprov.NegI[OF _ wP])
qed

lemma ExN_E:
  assumes ex: "\<Phi> \<turnstile> \<^bold>\<exists>x\<^bsub>\<sigma>\<^esub>. b" and step: "\<Phi> \<union> {fsub x \<sigma> (w\<^sup>p\<^bsub>\<sigma>\<^esub>) b} \<turnstile> C"
    and wb: "wff\<^bsub>\<o>\<^esub>(b)" and wC: "wff\<^bsub>\<o>\<^esub>(C)" and wpb: "w \<notin> pars b" and wpC: "w \<notin> pars C"
    and wp\<Phi>: "\<forall>D \<in> \<Phi>. w \<notin> pars D" and fp: "freep \<Phi>"
  shows "\<Phi> \<turnstile> C"
proof (rule ExE[OF _ _ wff_LamN_clos[OF wb] wC _ wpC wp\<Phi> fp])
  show "\<Phi> \<turnstile> \<^bold>\<exists>\<^bsub>\<sigma>\<^esub> (clos 0 x \<sigma> b)" using ex by (simp add: ExN_def)
  show "\<Phi> \<union> {(clos 0 x \<sigma> b)\<^bold>\<langle>w\<^sup>p\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>} \<turnstile> C"
    using step by (simp add: opn_clos_sub[OF opn_lc[OF wff_lc[OF wb]]])
  show "w \<notin> pars (clos 0 x \<sigma> b)" using wpb by simp
qed

text \<open>Cut: a hypothesis that is itself derivable can be discharged; iterated over a finite
  set of derivable hypotheses.\<close>

lemma bprov_cut:
  assumes AC: "\<Phi> \<union> {A} \<turnstile> C" and A: "\<Phi> \<turnstile> A" and wA: "wff\<^bsub>\<o>\<^esub>(A)" and wC: "wff\<^bsub>\<o>\<^esub>(C)"
    and fp: "freep \<Phi>"
  shows "\<Phi> \<turnstile> C"
proof (rule bprov.Contr[OF _ wC])
  have 1: "\<Phi> \<union> {\<^bold>\<not> C} \<union> {A} \<turnstile> \<^bold>\<bottom>"
  proof (rule bprov.NegE[OF _ _ wff_FalseB])
    show "\<Phi> \<union> {\<^bold>\<not> C} \<union> {A} \<turnstile> \<^bold>\<not> C" by (auto intro: bprov.Hyp)
    show "\<Phi> \<union> {\<^bold>\<not> C} \<union> {A} \<turnstile> C" by (rule bprov_weaken[OF AC]) (auto simp: freep_add fp)
  qed
  have n: "\<Phi> \<union> {\<^bold>\<not> C} \<turnstile> \<^bold>\<not> A" by (rule bprov.NegI[OF 1 wA])
  have p: "\<Phi> \<union> {\<^bold>\<not> C} \<turnstile> A" by (rule bprov_weaken[OF A]) (auto simp: freep_add fp)
  show "\<Phi> \<union> {\<^bold>\<not> C} \<turnstile> \<^bold>\<bottom>" by (rule bprov.NegE[OF n p wff_FalseB])
qed

lemma bprov_cut_set:
  assumes fin: "finite \<Lambda>"
  shows "\<Phi> \<union> \<Lambda> \<turnstile> C \<Longrightarrow> (\<And>B. B \<in> \<Lambda> \<Longrightarrow> \<Phi> \<turnstile> B) \<Longrightarrow> (\<And>B. B \<in> \<Lambda> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B))
         \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(C) \<Longrightarrow> freep \<Phi> \<Longrightarrow> \<Phi> \<turnstile> C"
  using fin
proof (induction \<Lambda>)
  case empty thus ?case by simp
next
  case (insert B \<Lambda>)
  have fp': "freep (\<Phi> \<union> \<Lambda>)" by (rule freep_un_finite[OF insert.prems(5) insert.hyps(1)])
  have wB: "wff\<^bsub>\<o>\<^esub>(B)" by (rule insert.prems(3)) simp
  have dB: "\<Phi> \<turnstile> B" by (rule insert.prems(2)) simp
  have AC: "\<Phi> \<union> \<Lambda> \<union> {B} \<turnstile> C" using insert.prems(1) by simp
  have "\<Phi> \<union> \<Lambda> \<turnstile> B" by (rule bprov_weaken[OF dB _ fp']) auto
  hence "\<Phi> \<union> \<Lambda> \<turnstile> C" by (rule bprov_cut[OF AC _ wB insert.prems(4) fp'])
  thus ?case using insert.prems by (intro insert.IH) auto
qed

text \<open>Introduction and elimination for the defined conjunction \<open>\<^bold>\<and>\<close>.\<close>

lemma AndI:
  assumes A: "\<Phi> \<turnstile> A" and B: "\<Phi> \<turnstile> B" and wA: "wff\<^bsub>\<o>\<^esub>(A)" and wB: "wff\<^bsub>\<o>\<^esub>(B)"
    and fp: "freep \<Phi>"
  shows "\<Phi> \<turnstile> A \<^bold>\<and> B"
proof -
  let ?D = "\<^bold>\<not> A \<^bold>\<or> \<^bold>\<not> B"
  have wD: "wff\<^bsub>\<o>\<^esub>(?D)" by (rule wff_Or[OF wff_Not[OF wA] wff_Not[OF wB]])
  have 1: "\<Phi> \<union> {?D} \<union> {\<^bold>\<not> A} \<turnstile> \<^bold>\<bottom>"
  proof (rule bprov.NegE[OF _ _ wff_FalseB])
    show "\<Phi> \<union> {?D} \<union> {\<^bold>\<not> A} \<turnstile> \<^bold>\<not> A" by (auto intro: bprov.Hyp)
    show "\<Phi> \<union> {?D} \<union> {\<^bold>\<not> A} \<turnstile> A" by (rule bprov_weaken[OF A]) (auto simp: freep_add fp)
  qed
  have 2: "\<Phi> \<union> {?D} \<union> {\<^bold>\<not> B} \<turnstile> \<^bold>\<bottom>"
  proof (rule bprov.NegE[OF _ _ wff_FalseB])
    show "\<Phi> \<union> {?D} \<union> {\<^bold>\<not> B} \<turnstile> \<^bold>\<not> B" by (auto intro: bprov.Hyp)
    show "\<Phi> \<union> {?D} \<union> {\<^bold>\<not> B} \<turnstile> B" by (rule bprov_weaken[OF B]) (auto simp: freep_add fp)
  qed
  have "\<Phi> \<union> {?D} \<turnstile> \<^bold>\<bottom>"
    by (rule bprov.DisE[OF _ 1 2 wff_Not[OF wA] wff_Not[OF wB]]) (auto intro: bprov.Hyp)
  thus ?thesis unfolding AndB_def by (rule bprov.NegI[OF _ wD])
qed

lemma AndE1:
  assumes AB: "\<Phi> \<turnstile> A \<^bold>\<and> B" and wA: "wff\<^bsub>\<o>\<^esub>(A)" and wB: "wff\<^bsub>\<o>\<^esub>(B)" and fp: "freep \<Phi>"
  shows "\<Phi> \<turnstile> A"
proof (rule bprov.Contr[OF _ wA])
  have p: "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> \<^bold>\<not> A \<^bold>\<or> \<^bold>\<not> B"
    by (rule bprov.DisIL[OF _ wff_Not[OF wB]]) (auto intro: bprov.Hyp)
  have n: "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> \<^bold>\<not> (\<^bold>\<not> A \<^bold>\<or> \<^bold>\<not> B)"
    using AB unfolding AndB_def by (rule bprov_weaken) (auto simp: freep_add fp)
  show "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> \<^bold>\<bottom>" by (rule bprov.NegE[OF n p wff_FalseB])
qed

lemma AndE2:
  assumes AB: "\<Phi> \<turnstile> A \<^bold>\<and> B" and wA: "wff\<^bsub>\<o>\<^esub>(A)" and wB: "wff\<^bsub>\<o>\<^esub>(B)" and fp: "freep \<Phi>"
  shows "\<Phi> \<turnstile> B"
proof (rule bprov.Contr[OF _ wB])
  have p: "\<Phi> \<union> {\<^bold>\<not> B} \<turnstile> \<^bold>\<not> A \<^bold>\<or> \<^bold>\<not> B"
    by (rule bprov.DisIR[OF _ wff_Not[OF wA]]) (auto intro: bprov.Hyp)
  have n: "\<Phi> \<union> {\<^bold>\<not> B} \<turnstile> \<^bold>\<not> (\<^bold>\<not> A \<^bold>\<or> \<^bold>\<not> B)"
    using AB unfolding AndB_def by (rule bprov_weaken) (auto simp: freep_add fp)
  show "\<Phi> \<union> {\<^bold>\<not> B} \<turnstile> \<^bold>\<bottom>" by (rule bprov.NegE[OF n p wff_FalseB])
qed

text \<open>Syntactic generalisation: a fresh parameter substituted for a free variable can
  be quantified away and re-instantiated, recovering the open formula (the rule chain
  \<open>NK(\<beta>)\<close>--\<open>NK(\<Pi>I)\<close>--\<open>NK(\<Pi>E)\<close>--\<open>NK(\<beta>)\<close>).  Statement preserved verbatim from the
  initial release of this entry, August 2026 (compatibility export, relocated from \<open>Completeness\<close>);
  the completeness proof now uses the simultaneous variable-for-parameter substitution of
  \<open>Completeness\<close> instead.\<close>

lemma bprov_generalize_par:
  assumes wA: "wff\<^bsub>\<o>\<^esub>(A)" and p: "p \<notin> pars A"
    and d: "\<turnstile> fsub x \<sigma> (p\<^sup>p\<^bsub>\<sigma>\<^esub>) A"
  shows "\<turnstile> A"
proof -
  have opnA: "opn 0 v A = A" for v :: "'a tm"
    by (simp add: wff_lc[OF wA])
  let ?B = "clos 0 x \<sigma> A"
  have wAbs: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?B)"
    by (rule wff_AbsI)
       (simp add: opn_clos_sub[OF opnA] wff_fsub[OF wA wff_Fre])
  have bq1: "(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?B) \<^bold>\<cdot> (p\<^sup>p\<^bsub>\<sigma>\<^esub>) \<approx>\<^bsub>\<o>\<^esub> fsub x \<sigma> (p\<^sup>p\<^bsub>\<sigma>\<^esub>) A"
    using beq.beta[OF wAbs wff_Par] by (simp add: opn_clos_sub[OF opnA])
  have h2: "{} \<turnstile> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?B) \<^bold>\<cdot> (p\<^sup>p\<^bsub>\<sigma>\<^esub>)"
    by (rule bprov.Beta[OF beq.sym[OF bq1] d])
  have h3: "{} \<turnstile> (Pi \<sigma>) \<^bold>\<cdot> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?B)"
    by (rule bprov.PiI[OF h2 wAbs]) (use p in auto)
  have h4: "{} \<turnstile> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?B) \<^bold>\<cdot> (x\<^sup>f\<^bsub>\<sigma>\<^esub>)"
    by (rule bprov.PiE[OF h3 wff_Fre])
  have bq2: "(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?B) \<^bold>\<cdot> (x\<^sup>f\<^bsub>\<sigma>\<^esub>) \<approx>\<^bsub>\<o>\<^esub> A"
  proof -
    have "(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?B) \<^bold>\<cdot> (x\<^sup>f\<^bsub>\<sigma>\<^esub>) \<approx>\<^bsub>\<o>\<^esub> ?B\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>"
      by (rule beq.beta[OF wAbs wff_Fre])
    thus ?thesis by (simp add: opn_clos_sub[OF opnA] fsub_id)
  qed
  show ?thesis by (rule bprov.Beta[OF bq2 h4])
qed

subsection \<open>Parameter-to-variable substitution in derivations\<close>

text \<open>Derivability is stable under replacing a parameter by a @{emph \<open>free variable\<close>}, as it
  is under injective renamings (@{thm [source] bprov_rename}).  No eigen-parameter need be
  renamed: the substitution only ever removes parameters, so the side conditions of \<open>NK(\<Pi>I)\<close>
  survive; and where the eigen-parameter @{emph \<open>is\<close>} the substituted one, \<open>pvar\<close> is the
  identity on context and quantified predicate, so the original rule instance already applies.\<close>

lemma bprov_pvar: "\<Phi> \<turnstile> C \<Longrightarrow> pvar w \<sigma> x ` \<Phi> \<turnstile> pvar w \<sigma> x C"
proof (induction rule: bprov.induct)
  case Beta thus ?case by (meson beq_pvar bprov.Beta)
next
  case DisE thus ?case by (simp add: bprov.DisE wff_pvar)
next
  case (PiI \<Phi> G v \<alpha>)
  show ?case
  proof (cases "v = w \<and> \<alpha> = \<sigma>")
    case True
    have "pvar w \<sigma> x G = G" using PiI.hyps(3) True by simp
    moreover have "pvar w \<sigma> x ` \<Phi> = \<Phi>"
      using PiI.hyps(4) True by (simp add: pvar_image_id)
    ultimately show ?thesis
      using bprov.PiI[OF PiI.hyps(1) PiI.hyps(2) PiI.hyps(3) PiI.hyps(4)] by simp
  next
    case False
    hence pv: "pvar w \<sigma> x (v\<^sup>p\<^bsub>\<alpha>\<^esub>) = v\<^sup>p\<^bsub>\<alpha>\<^esub>" by simp
    have h1: "pvar w \<sigma> x ` \<Phi> \<turnstile> (pvar w \<sigma> x G) \<^bold>\<cdot> (v\<^sup>p\<^bsub>\<alpha>\<^esub>)" using PiI.IH pv by simp
    have h2: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(pvar w \<sigma> x G)" by (rule wff_pvar[OF PiI.hyps(2)])
    have h3: "v \<notin> pars (pvar w \<sigma> x G)"
      using PiI.hyps(3) pars_pvar[of w \<sigma> x G] by blast
    have h4: "\<forall>D \<in> pvar w \<sigma> x ` \<Phi>. v \<notin> pars D"
    proof
      fix D' assume "D' \<in> pvar w \<sigma> x ` \<Phi>"
      then obtain D where D: "D \<in> \<Phi>" "D' = pvar w \<sigma> x D" by auto
      have "v \<notin> pars D" using PiI.hyps(4) D(1) by blast
      thus "v \<notin> pars D'" using D(2) pars_pvar[of w \<sigma> x D] by blast
    qed
    show ?thesis using bprov.PiI[OF h1 h2 h3 h4] by simp
  qed
next
  case Contr thus ?case by (simp add: bprov.Contr wff_pvar)
next
  case NegE thus ?case by (metis bprov.NegE pvar.simps(4) pvar.simps(9) wff_pvar)
next
  case PiE thus ?case by (metis bprov.PiE pvar.simps(6) pvar.simps(9) wff_pvar)
qed(auto simp: bprov.EqL bprov.EqR bprov.Desc bprov.FuncE bprov.DisIL bprov.DisIR bprov.Hyp
               bprov.BoolE bprov.NegI wff_pvar)

subsection \<open>Leibniz equality in the calculus\<close>

lemma leib_refl: assumes wa: "wff\<^bsub>\<alpha>\<^esub>(A)"
  shows "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A" by (simp add: EqL EqR wa)

text \<open>Leibniz substitution (the substitutivity built into BKK's Leibniz equality, Section 2.2;
cf.\ the \<open>\<nabla>\<close>-properties of BKK Lemma 6.12): equals may replace equals
in any predicate.  Instantiating \<open>P\<close> with suitable predicates yields symmetry, transitivity
and congruence.\<close>

lemma leib_subst:
  assumes AB: "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B" and fp: "freep \<Phi>" and wa: "wff\<^bsub>\<alpha>\<^esub>(A)" and wb: "wff\<^bsub>\<alpha>\<^esub>(B)"
      and wP: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(P)" and PA: "\<Phi> \<turnstile> P \<^bold>\<cdot> A"
    shows "\<Phi> \<turnstile> P \<^bold>\<cdot> B"
proof -
  let ?body = "(Bnd 0) \<^bold>\<cdot> A \<^bold>\<supset> (Bnd 0) \<^bold>\<cdot> B"
  have "\<Phi> \<turnstile> \<^bold>\<Pi>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub> ?body"
    using Leib_beq[OF wa wb] AB by (rule bprov.Beta)
  hence "\<Phi> \<turnstile> (Pi (\<alpha> \<^bold>\<Rightarrow> \<o>)) \<^bold>\<cdot> (\<^bold>\<Lambda>\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub> ?body)" by (simp add: Forall_def)
  hence P: "\<Phi> \<turnstile> (\<^bold>\<Lambda>\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub> ?body) \<^bold>\<cdot> P" using wP by (rule bprov.PiE)
  have wAbs: "wff\<^bsub>(\<alpha>\<^bold>\<Rightarrow>\<o>)\<^bold>\<Rightarrow>\<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub> ?body)"
    by (auto simp: opn_lc[OF wff_lc[OF wa]] opn_lc[OF wff_lc[OF wb]]
             intro!: wff_App wff_Fre wa wb wff_AbsI)
  have "(\<^bold>\<Lambda>\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub> ?body) \<^bold>\<cdot> P \<approx>\<^bsub>\<o>\<^esub> P \<^bold>\<cdot> A \<^bold>\<supset> P \<^bold>\<cdot> B"
  proof -
    have "(\<^bold>\<Lambda>\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub> ?body) \<^bold>\<cdot> P \<approx>\<^bsub>\<o>\<^esub> ?body\<^bold>\<langle>P\<^bold>\<rangle>"
      by (rule beq.beta[OF wAbs wP])
    thus ?thesis
      by (simp add: opn_lc[OF wff_lc[OF wa]] opn_lc[OF wff_lc[OF wb]])
  qed
  from bprov.Beta[OF this P] have "\<Phi> \<turnstile> P \<^bold>\<cdot> A \<^bold>\<supset> P \<^bold>\<cdot> B".
  moreover have "wff\<^bsub>\<o>\<^esub>(P \<^bold>\<cdot> A)" by (rule wff_App[OF wP wa])
  moreover have "wff\<^bsub>\<o>\<^esub>(P \<^bold>\<cdot> B)" by (rule wff_App[OF wP wb])
  ultimately show ?thesis using PA fp by (metis bprov_ImpE)
qed

text \<open>The one transport step behind symmetry, transitivity, congruence and modus ponens:
  a proven \<open>\<beta>\<close>-reduct \<open>X\<close> of \<open>P \<^bold>\<cdot> A\<close> transports along \<open>\<Phi> \<turnstile> A \<^bold>\<doteq> B\<close> to the \<open>\<beta>\<close>-reduct
  \<open>Y\<close> of \<open>P \<^bold>\<cdot> B\<close>.  Each rule below just picks its predicate \<open>P\<close> and its base fact.\<close>

lemma leib_transport:
  assumes AB: "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B" and fp: "freep \<Phi>"
      and wa: "wff\<^bsub>\<alpha>\<^esub>(A)" and wb: "wff\<^bsub>\<alpha>\<^esub>(B)" and wP: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(P)"
      and bX: "P \<^bold>\<cdot> A \<approx>\<^bsub>\<o>\<^esub> X" and bY: "P \<^bold>\<cdot> B \<approx>\<^bsub>\<o>\<^esub> Y"
      and X: "\<Phi> \<turnstile> X"
    shows "\<Phi> \<turnstile> Y"
proof -
  have "\<Phi> \<turnstile> P \<^bold>\<cdot> A" by (rule bprov.Beta[OF beq.sym[OF bX] X])
  hence "\<Phi> \<turnstile> P \<^bold>\<cdot> B" by (rule leib_subst[OF AB fp wa wb wP])
  thus ?thesis by (rule bprov.Beta[OF bY])
qed

lemma leib_sym:
  assumes AB: "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B" and fp: "freep \<Phi>" and wa: "wff\<^bsub>\<alpha>\<^esub>(A)" and wb: "wff\<^bsub>\<alpha>\<^esub>(B)"
  shows "\<Phi> \<turnstile> B \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A"
proof -
  have lcA: "lc A" using wa by (rule wff_lc)
  let ?P = "\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> (((Leib \<alpha>) \<^bold>\<cdot> (Bnd 0)) \<^bold>\<cdot> A)" \<comment> \<open>the predicate \<open>\<lambda>x. x \<^bold>\<doteq> A\<close>\<close>
  have wP: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(?P)" by (auto simp: opn_lc[OF lcA] intro!: wff_Fre wa wff_AbsI)
  have PbA: "?P \<^bold>\<cdot> A \<approx>\<^bsub>\<o>\<^esub> (A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A)"
    using beq.beta[OF wP wa] by (simp add: opn_lc[OF lcA])
  have PbB: "?P \<^bold>\<cdot> B \<approx>\<^bsub>\<o>\<^esub> (B \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A)"
    using beq.beta[OF wP wb] by (simp add: opn_lc[OF lcA])
  show ?thesis
    by (rule leib_transport[OF AB fp wa wb wP PbA PbB leib_refl[OF wa]])
qed
lemma leib_trans:
  assumes AB: "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B" and BC: "\<Phi> \<turnstile> B \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> C" and fp: "freep \<Phi>"
      and wa: "wff\<^bsub>\<alpha>\<^esub>(A)" and wb: "wff\<^bsub>\<alpha>\<^esub>(B)" and wc: "wff\<^bsub>\<alpha>\<^esub>(C)"
    shows "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> C"
proof -
  have lcA: "lc A" using wa by (rule wff_lc)
  let ?P = "\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> (((Leib \<alpha>) \<^bold>\<cdot> A) \<^bold>\<cdot> (Bnd 0))" \<comment> \<open>the predicate \<open>\<lambda>x. A \<^bold>\<doteq> x\<close>\<close>
  have wP: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(?P)"
    by (auto simp: opn_lc[OF lcA] intro!: wff_Fre wa wff_AbsI)
  have PbB: "?P \<^bold>\<cdot> B \<approx>\<^bsub>\<o>\<^esub> (A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B)"
    using beq.beta[OF wP wb] by (simp add: opn_lc[OF lcA])
  have PbC: "?P \<^bold>\<cdot> C \<approx>\<^bsub>\<o>\<^esub> (A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> C)"
    using beq.beta[OF wP wc] by (simp add: opn_lc[OF lcA])
  show ?thesis by (rule leib_transport[OF BC fp wb wc wP PbB PbC AB])
qed
lemma leib_cong2:
  assumes AA: "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A'" and fp: "freep \<Phi>"
  and wa: "wff\<^bsub>\<alpha>\<^esub>(A)" and wa': "wff\<^bsub>\<alpha>\<^esub>(A')" and wC: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub>(C)"
  shows "\<Phi> \<turnstile> (C \<^bold>\<cdot> A) \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> (C \<^bold>\<cdot> A')"
proof -
  have lcC: "lc C" using wC by (rule wff_lc)
  have lcA: "lc A" using wa by (rule wff_lc)
  let ?P = "\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> (C \<^bold>\<cdot> A \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> C \<^bold>\<cdot> (Bnd 0))"   \<comment> \<open>\<open>\<lambda>x. (C A) \<^bold>\<doteq> (C x)\<close>\<close>
  have wP: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(?P)"
    by (auto simp: opn_lc[OF lcC] opn_lc[OF lcA]
             intro!: wff_AbsI wff_App wff_Fre wC wa wff_App[OF wC wa])
  have PbA: "?P \<^bold>\<cdot> A \<approx>\<^bsub>\<o>\<^esub> (C \<^bold>\<cdot> A \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> C \<^bold>\<cdot> A)"
    using beq.beta[OF wP wa] by (simp add: opn_lc[OF lcC] opn_lc[OF lcA])
  have PbA': "?P \<^bold>\<cdot> A' \<approx>\<^bsub>\<o>\<^esub> (C \<^bold>\<cdot> A \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> C \<^bold>\<cdot> A')"
    using beq.beta[OF wP wa'] by (simp add: opn_lc[OF lcC] opn_lc[OF lcA])
  show ?thesis
    by (rule leib_transport[OF AA fp wa wa' wP PbA PbA' leib_refl[OF wff_App[OF wC wa]]])
qed
lemma leib_cong1:
  assumes CC: "\<Phi> \<turnstile> C \<^bold>\<doteq>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub> C'" and fp: "freep \<Phi>"
      and wC: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub>(C)" and wC': "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub>(C')" and wa: "wff\<^bsub>\<alpha>\<^esub>(A)"
    shows "\<Phi> \<turnstile> (C \<^bold>\<cdot> A) \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> (C' \<^bold>\<cdot> A)"
proof -
  have lcC: "lc C" using wC by (rule wff_lc)
  have lcA: "lc A" using wa by (rule wff_lc)
  let ?P = "\<^bold>\<Lambda>\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<beta>\<^esub> (C \<^bold>\<cdot> A \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> (Bnd 0) \<^bold>\<cdot> A)"   \<comment> \<open>\<open>\<lambda>f. (C A) \<^bold>\<doteq> (f A)\<close>\<close>
  have wP: "wff\<^bsub>(\<alpha>\<^bold>\<Rightarrow>\<beta>)\<^bold>\<Rightarrow>\<o>\<^esub>(?P)"
    by (auto simp: opn_lc[OF lcC] opn_lc[OF lcA]
             intro!: wff_AbsI wff_App wff_Fre wC wa wff_App[OF wC wa])
  have PbC: "?P \<^bold>\<cdot> C \<approx>\<^bsub>\<o>\<^esub> (C \<^bold>\<cdot> A \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> C \<^bold>\<cdot> A)"
    using beq.beta[OF wP wC] by (simp add: opn_lc[OF lcC] opn_lc[OF lcA])
  have PbC': "?P \<^bold>\<cdot> C' \<approx>\<^bsub>\<o>\<^esub> (C \<^bold>\<cdot> A \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> C' \<^bold>\<cdot> A)"
    using beq.beta[OF wP wC'] by (simp add: opn_lc[OF lcC] opn_lc[OF lcA])
  show ?thesis
    by (rule leib_transport[OF CC fp wC wC' wP PbC PbC' leib_refl[OF wff_App[OF wC wa]]])
qed

text \<open>Leibniz modus ponens: transport a theorem along a proven Leibniz equation
  (via \<open>NK(\<beta>)\<close> and Leibniz substitution into the identity predicate).\<close>

lemma leib_mp:
  assumes AB: "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> B" and A: "\<Phi> \<turnstile> A" and fp: "freep \<Phi>"
      and wA: "wff\<^bsub>\<o>\<^esub>(A)" and wB: "wff\<^bsub>\<o>\<^esub>(B)"
    shows "\<Phi> \<turnstile> B"
proof -
  let ?P = "\<^bold>\<Lambda>\<^bsub>\<o>\<^esub> (Bnd 0) :: 'p tm"
  have wP: "wff\<^bsub>\<o>\<^bold>\<Rightarrow>\<o>\<^esub>(?P)" by (rule wff_AbsI) (simp add: wff_Fre)
  have bA: "?P \<^bold>\<cdot> A \<approx>\<^bsub>\<o>\<^esub> A" using beq.beta[OF wP wA] by simp
  have bB: "?P \<^bold>\<cdot> B \<approx>\<^bsub>\<o>\<^esub> B" using beq.beta[OF wP wB] by simp
  show ?thesis by (rule leib_transport[OF AB fp wA wB wP bA bB A])
qed

text \<open>From Leibniz to primitive equality (BKK Remark 7.9; by Leibniz substitution
  into \<open>\<^bold>\<Lambda>x. A \<^bold>=\<^bsub>\<alpha>\<^esub> x\<close> from \<open>NK(=\<^sub>r)\<close>-reflexivity; the converse is the rule \<open>NK(=\<^sub>l)\<close>).\<close>

lemma leib_to_peq:
  assumes AB: "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B" and fp: "freep \<Phi>"
      and wA: "wff\<^bsub>\<alpha>\<^esub>(A)" and wB: "wff\<^bsub>\<alpha>\<^esub>(B)"
    shows "\<Phi> \<turnstile> A \<^bold>=\<^bsub>\<alpha>\<^esub> B"
proof -
  let ?P = "\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> (A \<^bold>=\<^bsub>\<alpha>\<^esub> Bnd 0)"
  have wP: "wff\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub>(?P)"
    by (rule wff_AbsI) (auto simp: opn_lc[OF wff_lc[OF wA]] intro!:  wA wff_Fre)
  have bA: "?P \<^bold>\<cdot> A \<approx>\<^bsub>\<o>\<^esub> (A \<^bold>=\<^bsub>\<alpha>\<^esub> A)"
    using beq.beta[OF wP wA] by (simp add: opn_lc[OF wff_lc[OF wA]])
  have bB: "?P \<^bold>\<cdot> B \<approx>\<^bsub>\<o>\<^esub> (A \<^bold>=\<^bsub>\<alpha>\<^esub> B)"
    using beq.beta[OF wP wB] by (simp add: opn_lc[OF wff_lc[OF wA]])
  show ?thesis
    by (rule leib_transport[OF AB fp wA wB wP bA bB bprov.EqR[OF wA]])
qed

text \<open>The diagonal contradiction: a proposition Leibniz-equal to its own negation
  refutes the context (by excluded middle and Leibniz modus ponens).\<close>

lemma leib_neg_contra:
  assumes E: "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> (\<^bold>\<not> A)" and fp: "freep \<Phi>" and wA: "wff\<^bsub>\<o>\<^esub>(A)"
  shows "\<Phi> \<turnstile> \<^bold>\<bottom>"
proof -
  have br1: "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> \<^bold>\<bottom>"
  proof -
    have fp1: "freep (\<Phi> \<union> {\<^bold>\<not> A})" using freep_add[OF fp] by simp
    have hy: "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> \<^bold>\<not> A" by (auto intro: bprov.Hyp)
    have e: "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> (\<^bold>\<not> A)"
      by (rule bprov_weaken[OF E _ fp1]) auto
    have "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> (\<^bold>\<not> A) \<^bold>\<doteq>\<^bsub>\<o>\<^esub> A"
      by (rule leib_sym[OF e fp1 wA wff_Not[OF wA]])
    hence "\<Phi> \<union> {\<^bold>\<not> A} \<turnstile> A"
      by (rule leib_mp[OF _ hy fp1 wff_Not[OF wA] wA])
    thus ?thesis by (rule bprov.NegE[OF hy _ wff_FalseB])
  qed
  have br2: "\<Phi> \<union> {A} \<turnstile> \<^bold>\<bottom>"
  proof -
    have fp2: "freep (\<Phi> \<union> {A})" using freep_add[OF fp] by simp
    have hy: "\<Phi> \<union> {A} \<turnstile> A" by (auto intro: bprov.Hyp)
    have e: "\<Phi> \<union> {A} \<turnstile> A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> (\<^bold>\<not> A)"
      by (rule bprov_weaken[OF E _ fp2]) auto
    have "\<Phi> \<union> {A} \<turnstile> \<^bold>\<not> A"
      by (rule leib_mp[OF e hy fp2 wA wff_Not[OF wA]])
    thus ?thesis by (rule bprov.NegE[OF _ hy wff_FalseB])
  qed
  show ?thesis
    by (rule bprov.DisE[OF bprov_em[OF wA] br1 br2 wff_Not[OF wA] wA])
qed

text \<open>Application of a primitive equation, and \<open>\<beta>\<close>-reduction on the right of \<open>\<^bold>\<doteq>\<close>.\<close>

lemma peq_app: "\<Phi> \<turnstile> C \<^bold>=\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<beta>\<^esub> D \<Longrightarrow> freep \<Phi> \<Longrightarrow> wff\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<beta>\<^esub>(C) \<Longrightarrow> wff\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<beta>\<^esub>(D)
    \<Longrightarrow> wff\<^bsub>\<alpha>\<^esub>(A) \<Longrightarrow> \<Phi> \<turnstile> (C \<^bold>\<cdot> A) \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> (D \<^bold>\<cdot> A)"
  by (rule leib_cong1[OF bprov.EqL])
lemma leib_reduce_right: "\<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> B \<Longrightarrow> B \<approx>\<^bsub>\<o>\<^esub> B' \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A) \<Longrightarrow> \<Phi> \<turnstile> A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> B'"
  by (metis beq.appR bprov.Beta wff_App wff_Leib)

text \<open>For @{emph \<open>primitive\<close>} equality the same facts are available through the translation
  (\<open>NK(=\<^sub>l)\<close> in, \<open>leib_to_peq\<close> out); symmetry, and symmetry of a negated equation, are
  the two instances used in \<open>NK_Infinity\<close>.\<close>

lemma peq_sym:
  assumes AB: "\<Phi> \<turnstile> A \<^bold>=\<^bsub>\<alpha>\<^esub> B" and fp: "freep \<Phi>" and wA: "wff\<^bsub>\<alpha>\<^esub>(A)" and wB: "wff\<^bsub>\<alpha>\<^esub>(B)"
  shows "\<Phi> \<turnstile> B \<^bold>=\<^bsub>\<alpha>\<^esub> A"
  by (rule leib_to_peq[OF leib_sym[OF bprov.EqL[OF AB] fp wA wB] fp wB wA])

lemma peq_neg_sym:
  assumes nAB: "\<Phi> \<turnstile> \<^bold>\<not> (A \<^bold>=\<^bsub>\<alpha>\<^esub> B)" and fp: "freep \<Phi>" and wA: "wff\<^bsub>\<alpha>\<^esub>(A)" and wB: "wff\<^bsub>\<alpha>\<^esub>(B)"
  shows "\<Phi> \<turnstile> \<^bold>\<not> (B \<^bold>=\<^bsub>\<alpha>\<^esub> A)"
proof (rule bprov.NegI[OF _ wff_PEq[OF wB wA]])
  have fp': "freep (\<Phi> \<union> {B \<^bold>=\<^bsub>\<alpha>\<^esub> A})" by (rule freep_un[OF fp])
  have p: "\<Phi> \<union> {B \<^bold>=\<^bsub>\<alpha>\<^esub> A} \<turnstile> A \<^bold>=\<^bsub>\<alpha>\<^esub> B"
    by (rule peq_sym[OF _ fp' wB wA]) (auto intro: bprov.Hyp)
  have n: "\<Phi> \<union> {B \<^bold>=\<^bsub>\<alpha>\<^esub> A} \<turnstile> \<^bold>\<not> (A \<^bold>=\<^bsub>\<alpha>\<^esub> B)"
    by (rule bprov_weaken[OF nAB]) (auto simp: freep_add fp)
  show "\<Phi> \<union> {B \<^bold>=\<^bsub>\<alpha>\<^esub> A} \<turnstile> \<^bold>\<bottom>" by (rule bprov.NegE[OF n p wff_FalseB])
qed

end


==> anc/HOL_in_HOL_Deep/Cantor.thy <==
theory Cantor
  imports Calculus
begin


section \<open>Example: Cantor's theorem\<close>

text \<open>Cantor's theorem is derived inside \<open>NK\<close> itself, in both forms and at every type
  \<open>\<sigma>\<close>: there is no surjection from \<open>\<sigma>\<close> onto \<open>\<sigma> \<^bold>\<Rightarrow> \<o>\<close>, and no injection from \<open>\<sigma> \<^bold>\<Rightarrow> \<o>\<close> into
  \<open>\<sigma>\<close>.  Both derivations go through the diagonal predicate; the injective one forms it
  with the description operator, by the rule \<open>NK(\<iota>)\<close>, following Andrews \<^cite>\<open>Andrews72\<close>.
  The Cantor sentences are stated as in the Stanford Encyclopedia entry on Church's type
  theory \<^cite>\<open>SEPChurchTT\<close>, generalised from \<open>\<iota>\<close> to every type \<open>\<sigma>\<close>.\<close>

subsection \<open>The Cantor sentences\<close>

text \<open>The Cantor sentences: no surjection
  \<open>\<G> : \<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<close> onto \<open>\<sigma> \<^bold>\<Rightarrow> \<o>\<close>, and no injection \<open>\<I> : (\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<close>.  The
  following lemmas record their locally-nameless normal forms (by computation) and
  the closedness facts used by the derivations.  The right-hand sides deliberately
  show the machine-level de Bruijn normal form (indices \<open>Bnd 0\<close>, \<open>Bnd (Suc 0)\<close>
  and so on); the named-binder left-hand sides are the human-facing statements.\<close>

lemma surj_norm:
  "(\<^bold>\<exists>\<G>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<exists>\<X>\<^bsub>\<sigma>\<^esub>. ((\<G>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>\<cdot> \<X>\<^sup>f\<^bsub>\<sigma>\<^esub>) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))
   = \<^bold>\<exists>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<exists>\<^bsub>\<sigma>\<^esub>
      ((Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd (Suc 0))))"
  by (simp add: ExN_def AllN_def \<G>_def \<F>_def \<X>_def)

lemma inj_norm:
  "(\<^bold>\<exists>\<I>\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<H>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>.
      (((\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>=\<^bsub>\<sigma>\<^esub> (\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))
       \<^bold>\<supset> (\<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>)))
   = \<^bold>\<exists>\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> (\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>
      (((Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd (Suc 0)) \<^bold>=\<^bsub>\<sigma>\<^esub> (Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd
          0))
       \<^bold>\<supset> (Bnd (Suc 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd 0))))"
  by (simp add: ExN_def AllN_def \<I>_def \<F>_def \<H>_def)

lemma wff_surj:
  "wff\<^bsub>\<o>\<^esub>(\<^bold>\<exists>\<G>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<exists>\<X>\<^bsub>\<sigma>\<^esub>.
      ((\<G>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>\<cdot> \<X>\<^sup>f\<^bsub>\<sigma>\<^esub>) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))"
  by wffs

lemma wff_inj:
  "wff\<^bsub>\<o>\<^esub>(\<^bold>\<exists>\<I>\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<H>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>.
      (((\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>=\<^bsub>\<sigma>\<^esub> (\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))
       \<^bold>\<supset> (\<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>)))"
  by wffs

lemma fvs_surj [simp]:
  "fvs (\<^bold>\<not> (\<^bold>\<exists>\<G>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<exists>\<X>\<^bsub>\<sigma>\<^esub>.
      ((\<G>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>\<cdot> \<X>\<^sup>f\<^bsub>\<sigma>\<^esub>) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))) = {}"
  by (simp add: surj_norm)

lemma fvs_inj [simp]:
  "fvs (\<^bold>\<not> (\<^bold>\<exists>\<I>\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<H>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>.
      (((\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>=\<^bsub>\<sigma>\<^esub> (\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))
       \<^bold>\<supset> (\<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>)))) = {}"
  by (simp add: inj_norm)

lemma pars_surj [simp]:
  "pars (\<^bold>\<exists>\<G>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<exists>\<X>\<^bsub>\<sigma>\<^esub>.
      ((\<G>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>\<cdot> \<X>\<^sup>f\<^bsub>\<sigma>\<^esub>) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>)) = {}"
  by (simp add: surj_norm Forall_def)

lemma pars_inj [simp]:
  "pars (\<^bold>\<exists>\<I>\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<H>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>.
      (((\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>=\<^bsub>\<sigma>\<^esub> (\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))
       \<^bold>\<supset> (\<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))) = {}"
  by (simp add: inj_norm)

text \<open>Typing of the terms occurring in the derivations, once and for all.\<close>

lemma wff_surj_body:
  "wff\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<exists>\<^bsub>\<sigma>\<^esub>
     ((Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd (Suc 0)))))"
  by (rule wff_AbsI)
     (auto del: wff_Not wff_Forall wff_PEq
           intro!: wff_Not wff_Forall wff_PEq wff_Eq wff_App wff_Fre)

lemma wff_inst_body:
  "wff\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<exists>\<^bsub>\<sigma>\<^esub>
     ((Par g (\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<cdot> Bnd 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd (Suc 0))))"
  by (rule wff_AbsI)
     (auto del: wff_Not wff_Forall wff_PEq
           intro!: wff_Not wff_Forall wff_PEq wff_Eq wff_App wff_Par wff_Fre)

lemma wff_diag:
  "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> ((Par g (\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<cdot> Bnd 0) \<^bold>\<cdot> Bnd 0)))"
  by (rule wff_AbsI) (auto del: wff_Not intro!: wff_Not wff_App wff_Par wff_Fre)

lemma wff_wit_body:
  assumes "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(D)" and "lc D"
  shows "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ((Par g (\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<cdot> Bnd 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> D))"
  using assms
  by (intro wff_AbsI) (auto del: wff_PEq intro!: wff_PEq wff_Eq wff_App wff_Par wff_Fre)

subsection \<open>The surjective Cantor theorem in \<open>NK\<close>\<close>

theorem nk_surjective_cantor: fixes \<sigma> :: ty shows
  "\<turnstile> (\<^bold>\<not> (\<^bold>\<exists>\<G>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<exists>\<X>\<^bsub>\<sigma>\<^esub>.
     ((\<G>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>\<cdot> \<X>\<^sup>f\<^bsub>\<sigma>\<^esub>) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>)) :: 'p::infinite tm)"
proof -
  \<comment> \<open>abbreviate the Cantor sentence under the negation\<close>
  let ?S = "\<^bold>\<exists>\<G>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<exists>\<X>\<^bsub>\<sigma>\<^esub>.
     ((\<G>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>\<cdot> \<X>\<^sup>f\<^bsub>\<sigma>\<^esub>) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>) :: 'p tm"
  \<comment> \<open>two distinct parameters: the assumed surjection \<open>g\<close>, the inner witness \<open>a\<close>\<close>
  obtain g a :: 'p where ag: "a \<noteq> g"
    by (metis (full_types) ex_new_if_finite finite.emptyI
        finite.insertI infinite_UNIV insert_iff)
  let ?gP = "g\<^sup>p\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> :: 'p tm" and ?aP = "a\<^sup>p\<^bsub>\<sigma>\<^esub> :: 'p tm"
  \<comment> \<open>the diagonal \<open>?F = \<^bold>\<Lambda>\<X>. \<^bold>\<not> (g \<^bold>\<cdot> \<X> \<^bold>\<cdot> \<X>)\<close>; the two \<open>\<^bold>\<exists>\<close>-assumptions;
    the diagonal instance \<open>?\<phi> = g \<^bold>\<cdot> a \<^bold>\<cdot> a\<close>\<close>
  let ?F = "\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> ((?gP \<^bold>\<cdot> Bnd 0) \<^bold>\<cdot> Bnd 0))"
  let ?Sg = "\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<exists>\<^bsub>\<sigma>\<^esub> ((?gP \<^bold>\<cdot> Bnd 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd (Suc 0)))"
  let ?E = "(?gP \<^bold>\<cdot> ?aP) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?F"
  let ?\<phi> = "(?gP \<^bold>\<cdot> ?aP) \<^bold>\<cdot> ?aP"
  \<comment> \<open>bookkeeping, once and for all: typing and parameter-freshness\<close>
  have wF: "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(?F)" by (rule wff_diag)
  have lcF: "lc ?F" by (rule wff_lc[OF wF])
  have fp2: "freep {?S, ?Sg, ?E}"
    by (intro freep_finite) simp
  \<comment> \<open>the derivation, innermost context first\<close>
  have 1: "{?S, ?Sg, ?E} \<turnstile> ?E"  \<comment> \<open>\<open>NK(Hyp)\<close>\<close>
    by (auto intro: bprov.Hyp)
  have 2: "{?S, ?Sg, ?E} \<turnstile> ?\<phi> \<^bold>\<doteq>\<^bsub>\<o>\<^esub> (?F \<^bold>\<cdot> ?aP)"
    \<comment> \<open>apply both sides of (1) to \<open>a\<close> --- \<open>NK(=\<^sub>l)\<close>, Leibniz \<open>NK(\<Pi>E)\<close>\<close>
    by (rule peq_app[OF 1 fp2]) (auto intro!: wff_App wff_Par wF)
  have 3: "?F \<^bold>\<cdot> ?aP \<approx>\<^bsub>\<o>\<^esub> \<^bold>\<not> ?\<phi>"  \<comment> \<open>\<open>\<beta>\<close>-reduce the diagonal\<close>
    using beq.beta[OF wF wff_Par] by simp
  have 4: "{?S, ?Sg, ?E} \<turnstile> ?\<phi> \<^bold>\<doteq>\<^bsub>\<o>\<^esub> (\<^bold>\<not> ?\<phi>)"  \<comment> \<open>\<open>NK(\<beta>)\<close> on (2) by (3)\<close>
    by (rule leib_reduce_right[OF 2 3]) (auto intro!: wff_App wff_Par)
  have 5: "{?S, ?Sg, ?E} \<turnstile> \<^bold>\<bottom>"
    \<comment> \<open>\<open>?\<phi> \<^bold>\<doteq> \<^bold>\<not> ?\<phi>\<close> is contradictory --- \<open>NK(\<Pi>E)\<close>, \<open>NK(\<not>E)\<close>, excluded middle\<close>
    by (rule leib_neg_contra[OF 4 fp2]) (auto intro!: wff_App wff_Par)
  have 6: "{?S, ?Sg} \<turnstile> ?Sg"  \<comment> \<open>\<open>NK(Hyp)\<close>\<close>
    by (auto intro: bprov.Hyp)
  have 7: "{?S, ?Sg} \<turnstile> \<^bold>\<exists>\<^bsub>\<sigma>\<^esub> ((?gP \<^bold>\<cdot> Bnd 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?F)"
    \<comment> \<open>\<open>NK(\<Pi>E)\<close>: instantiate the surjectivity of \<open>g\<close> at the diagonal \<open>?F\<close>\<close>
    using PiE_open[OF 6 wff_inst_body wF]
    by (simp add: opn_lc[OF lcF])
  have 8: "{?S, ?Sg} \<turnstile> \<^bold>\<bottom>"  \<comment> \<open>derived rule \<open>ExE\<close>, discharging the witness \<open>a\<close>\<close>
    by (rule ExE[where w = a, OF 7 _
          wff_wit_body[OF wF lcF] wff_FalseB])
      (use 5 ag in \<open>auto simp: opn_lc[OF lcF] insert_commute
        intro!: freep_finite\<close>)
  have 9: "{?S} \<turnstile> \<^bold>\<exists>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<exists>\<^bsub>\<sigma>\<^esub>
      ((Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd (Suc 0))))"
    \<comment> \<open>\<open>NK(Hyp)\<close>, in locally-nameless normal form\<close>
    by (subst surj_norm[symmetric]) (auto intro: bprov.Hyp)
  have 10: "{?S} \<turnstile> \<^bold>\<bottom>"  \<comment> \<open>derived rule \<open>ExE\<close>, discharging the witness \<open>g\<close>\<close>
    by (rule ExE[where w = g, OF 9 _ wff_surj_body wff_FalseB])
      (use 8 in \<open>auto simp: insert_commute intro!: freep_finite\<close>)
  show ?thesis  \<comment> \<open>\<open>NK(\<not>I)\<close> discharges the assumed surjection\<close>
    by (rule bprov.NegI[OF _ wff_surj]) (use 10 in simp)
qed

subsection \<open>The injective Cantor theorem in \<open>NK\<close>\<close>

text \<open>Typing of the description-based diagonal predicate.\<close>

lemma wff_desc_diag: 
  "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> (((Iota (\<sigma> \<^bold>\<Rightarrow> \<o>)) \<^bold>\<cdot> (\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (((Par i ((\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>)) \<^bold>\<cdot>
      Bnd 0) \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> Bnd (Suc 0)))) \<^bold>\<cdot> Bnd 0)))"
proof (rule wff_AbsI)
  fix x
  have inner: "wff\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (((Par i ((\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>)) \<^bold>\<cdot> Bnd 0)
      \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> x\<^sup>f\<^bsub>\<sigma>\<^esub>))"
    by (rule wff_AbsI)
       (auto del: wff_PEq wff_LeibE wff_Leib
             intro!: wff_LeibE wff_Leib wff_PEq wff_Eq wff_App wff_Par wff_Fre)
  show "wff\<^bsub>\<o>\<^esub>((\<^bold>\<not> (((Iota (\<sigma> \<^bold>\<Rightarrow> \<o>)) \<^bold>\<cdot>
     (\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (((Par i ((\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>)) \<^bold>\<cdot> Bnd 0) \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> Bnd (Suc 0)))) \<^bold>\<cdot> Bnd
         0))\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
    using inner by (auto del: wff_Not intro!: wff_Not wff_App wff_Iota wff_Fre)
qed


theorem nk_injective_cantor: fixes \<sigma> :: ty shows 
  "\<turnstile> (\<^bold>\<not> (\<^bold>\<exists>\<I>\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<H>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>.
     (((\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>=\<^bsub>\<sigma>\<^esub> (\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))
      \<^bold>\<supset> (\<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))) :: 'p::infinite tm)"
proof -
  \<comment> \<open>abbreviate the Cantor sentence under the negation\<close>
  let ?S = "\<^bold>\<exists>\<I>\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub>. \<^bold>\<Pi>\<F>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>. \<^bold>\<Pi>\<H>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>.
     (((\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>=\<^bsub>\<sigma>\<^esub> (\<I>\<^sup>f\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> \<^bold>\<cdot> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>))
      \<^bold>\<supset> (\<F>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> \<H>\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>)) :: 'p tm"
  \<comment> \<open>The same structure as for the surjective theorem, with the diagonal
    formed through the description operator: steps (1)-(2) instantiate the
    assumed injectivity; step (3) shows that, by injectivity, the singleton
    predicate \<open>\<^bold>\<Lambda>H. i \<^bold>\<cdot> H \<^bold>\<doteq> a\<close> of the image point \<open>a = i \<^bold>\<cdot> ?G\<close> is the
    Leibniz singleton of the diagonal \<open>?G = \<^bold>\<Lambda>x. \<^bold>\<not> (\<^bold>\<iota>(\<^bold>\<Lambda>H. i \<^bold>\<cdot> H \<^bold>\<doteq> x) \<^bold>\<cdot> x)\<close>,
    so that by \<open>NK(\<iota>)\<close> its description is \<open>?G\<close> itself (step (4)): description
    recovers \<open>?G\<close> from its image under \<open>i\<close>; step (5) \<open>\<beta>\<close>-reduces the diagonal at
    \<open>a\<close>, step (6) derives the contradiction \<open>?\<psi> \<^bold>\<doteq> \<^bold>\<not> ?\<psi>\<close> and closes the context;
    steps (7)-(8) and \<open>NK(\<not>I)\<close> discharge the assumption.\<close>
  obtain i h :: 'p where hi: "h \<noteq> i"
    by (metis (full_types) ex_new_if_finite finite.emptyI
        finite.insertI infinite_UNIV insert_iff)
  let ?\<tau> = "(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>"
  let ?iP = "i\<^sup>p\<^bsub>?\<tau>\<^esub> :: 'p tm" and ?hP = "h\<^sup>p\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> :: 'p tm"
  let ?G = "\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> (((Iota (\<sigma> \<^bold>\<Rightarrow> \<o>)) \<^bold>\<cdot> (\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ((?iP \<^bold>\<cdot> Bnd 0) \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> Bnd (Suc 0)))) \<^bold>\<cdot> Bnd 0))"
  let ?a = "?iP \<^bold>\<cdot> ?G"
  let ?PX = "\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ((?iP \<^bold>\<cdot> Bnd 0) \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> ?a)"
  let ?LG = "(Leib (\<sigma> \<^bold>\<Rightarrow> \<o>)) \<^bold>\<cdot> ?G"
  let ?\<psi> = "((Iota (\<sigma> \<^bold>\<Rightarrow> \<o>)) \<^bold>\<cdot> ?PX) \<^bold>\<cdot> ?a"
  let ?IBb = "\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>
    (((Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd (Suc 0)) \<^bold>=\<^bsub>\<sigma>\<^esub> (Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd
        0))
     \<^bold>\<supset> (Bnd (Suc 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd 0)))"
  let ?IB = "\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>
    (((?iP \<^bold>\<cdot> Bnd (Suc 0)) \<^bold>=\<^bsub>\<sigma>\<^esub> (?iP \<^bold>\<cdot> Bnd 0))
     \<^bold>\<supset> (Bnd (Suc 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd 0)))"
  let ?\<Gamma> = "{?S, ?IB}"
  have wG: "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(?G)"
    using wff_desc_diag[where \<sigma> = \<sigma> and i = i] by simp
  \<comment> \<open>bookkeeping, once and for all: typing, local closure, freshness\<close>
  have lcG: "lc ?G" by (rule wff_lc[OF wG])
  have wa: "wff\<^bsub>\<sigma>\<^esub>(?a)" by (auto intro!: wff_App wff_Par wG)
  have lca: "lc ?a" by (rule wff_lc[OF wa])
  have wPX: "wff\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>\<^esub>(?PX)"
    by (rule wff_AbsI)
       (auto del: wff_LeibE simp: opn_lc[OF lca]
             intro!: wff_LeibE wff_App wff_Par wff_Fre wa wG)
  have wLG: "wff\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>\<^esub>(?LG)"
    by (auto del: wff_Leib intro!: wff_App wff_Leib wG)
  have wIo: "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>((Iota (\<sigma> \<^bold>\<Rightarrow> \<o>)) \<^bold>\<cdot> ?PX)"
    by (auto intro!: wff_App wff_Iota wPX)
  have w\<psi>: "wff\<^bsub>\<o>\<^esub>(?\<psi>)" by (rule wff_App[OF wIo wa])
  have wIBb: "wff\<^bsub>((\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>) \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> ?IBb :: 'p tm)"
    by (rule wff_AbsI)
       (auto del: wff_Forall wff_ImpB wff_LeibE wff_Leib wff_PEq
             intro!: wff_Forall wff_ImpB wff_LeibE wff_Leib wff_PEq wff_Eq wff_App wff_Fre)
  have fp\<Gamma>: "freep ?\<Gamma>" by (intro freep_finite) simp
  \<comment> \<open>the derivation\<close>
  have 1: "?\<Gamma> \<turnstile> ?IB"  \<comment> \<open>\<open>NK(Hyp)\<close>\<close>
    by (auto intro: bprov.Hyp)
  have 2: "?\<Gamma> \<turnstile> ((?iP \<^bold>\<cdot> F) \<^bold>=\<^bsub>\<sigma>\<^esub> (?iP \<^bold>\<cdot> H)) \<^bold>\<supset> (F \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> H)"
    if wF: "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(F)" and wH: "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(H)"
      and lcF: "lc F" and lcH: "lc H" for F H
    \<comment> \<open>instantiate (1) at closed \<open>F\<close>, \<open>H\<close>: twice \<open>NK(\<Pi>E)\<close>, each followed by \<open>NK(\<beta>)\<close>\<close>
  proof -
    let ?B1 = "\<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (((?iP \<^bold>\<cdot> Bnd (Suc 0)) \<^bold>=\<^bsub>\<sigma>\<^esub> (?iP \<^bold>\<cdot> Bnd 0))
        \<^bold>\<supset> (Bnd (Suc 0) \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd 0))"
    have wB1: "wff\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?B1)"
      by (rule wff_AbsI)
         (auto del: wff_ImpB intro!: wff_ImpB wff_Eq wff_App wff_Par wff_Fre)
    have bq1: "(\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?B1) \<^bold>\<cdot> F \<approx>\<^bsub>\<o>\<^esub>
          \<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> (((?iP \<^bold>\<cdot> F) \<^bold>=\<^bsub>\<sigma>\<^esub> (?iP \<^bold>\<cdot> Bnd 0)) \<^bold>\<supset> (F \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd 0))"
      using beq.beta[OF wB1 wF] by (simp add: opn_lc[OF lcF])
    have wB2: "wff\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>
        (((?iP \<^bold>\<cdot> F) \<^bold>=\<^bsub>\<sigma>\<^esub> (?iP \<^bold>\<cdot> Bnd 0)) \<^bold>\<supset> (F \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd 0)))"
      by (rule wff_AbsI)
         (auto simp: opn_lc[OF lcF] del: wff_ImpB
               intro!: wff_ImpB wff_Eq wff_App wff_Par wff_Fre wF)
    have bq2: "(\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>
        (((?iP \<^bold>\<cdot> F) \<^bold>=\<^bsub>\<sigma>\<^esub> (?iP \<^bold>\<cdot> Bnd 0)) \<^bold>\<supset> (F \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> Bnd 0))) \<^bold>\<cdot> H \<approx>\<^bsub>\<o>\<^esub>
        ((?iP \<^bold>\<cdot> F) \<^bold>=\<^bsub>\<sigma>\<^esub> (?iP \<^bold>\<cdot> H)) \<^bold>\<supset> (F \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> H)"
      using beq.beta[OF wB2 wH] by (simp add: opn_lc[OF lcF]
          opn_lc[OF lcH])
    show ?thesis by (rule bprov.Beta[OF bq2 PiE_Forall[OF
        bprov.Beta[OF bq1 PiE_Forall[OF 1 wF]] wH]])
  qed
  have 3: "?\<Gamma> \<turnstile> ?PX \<^bold>\<doteq>\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>\<^esub> ?LG"
    \<comment> \<open>by injectivity, the singleton predicate of \<open>?a\<close> is the Leibniz
      singleton of \<open>?G\<close>: pointwise by \<open>NK(b)\<close>, closed by \<open>NK(\<Pi>I)\<close>
      and \<open>NK(f)\<close>\<close>
  proof -
    let ?body = "(?PX \<^bold>\<cdot> Bnd 0) \<^bold>\<doteq>\<^bsub>\<o>\<^esub> (?LG \<^bold>\<cdot> Bnd 0)"
    have wbody: "wff\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?body)"
      by (rule wff_AbsI) (auto simp: opn_lc[OF wff_lc[OF wPX]]
          opn_lc[OF wff_lc[OF wLG]]
          intro!: wff_Eq wff_App wff_Fre
              wPX wLG wG)
    have A_beta: "?PX \<^bold>\<cdot> ?hP \<approx>\<^bsub>\<o>\<^esub> ((?iP \<^bold>\<cdot> ?hP) \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> ?a)"  \<comment> \<open>\<open>NK(\<beta>)\<close>\<close>
      using beq.beta[OF wPX wff_Par] by (simp add: opn_lc[OF lca])
    have wA: "wff\<^bsub>\<o>\<^esub>(?PX \<^bold>\<cdot> ?hP)" by (auto intro!: wff_App wPX wff_Par)
    have wB: "wff\<^bsub>\<o>\<^esub>(?LG \<^bold>\<cdot> ?hP)"
      by (auto intro!: wff_App wLG wff_Par wG)
    have wih: "wff\<^bsub>\<sigma>\<^esub>(?iP \<^bold>\<cdot> ?hP)" by (auto intro!: wff_App wff_Par)
    have dir1: "?\<Gamma> \<union> {?PX \<^bold>\<cdot> ?hP} \<turnstile> ?LG \<^bold>\<cdot> ?hP"
      \<comment> \<open>if \<open>h\<close> is in the singleton then \<open>i \<^bold>\<cdot> h \<^bold>= i \<^bold>\<cdot> ?G\<close>, so \<open>h \<^bold>= ?G\<close>
        by the injectivity instance (2) and \<open>bprov_ImpE\<close>\<close>
    proof -
      let ?\<Delta> = "?\<Gamma> \<union> {?PX \<^bold>\<cdot> ?hP}"
      have fp\<Delta>: "freep ?\<Delta>" by (intro freep_finite) simp
      have d1: "?\<Delta> \<turnstile> ?PX \<^bold>\<cdot> ?hP" by (auto intro: bprov.Hyp)
      have imp: "?\<Delta> \<turnstile> ((?iP \<^bold>\<cdot> ?hP) \<^bold>=\<^bsub>\<sigma>\<^esub> ?a) \<^bold>\<supset> (?hP \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?G)"
        by (rule bprov_weaken[OF 2[OF wff_Par wG wff_lc[OF wff_Par]
            lcG] _ fp\<Delta>]) auto
      have "?\<Delta> \<turnstile> ?hP \<^bold>=\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?G"
        by (rule bprov_ImpE[OF imp leib_to_peq[OF bprov.Beta[OF
            A_beta d1] fp\<Delta> wih wa] fp\<Delta>])
           (auto intro!: wih wa wff_Par wG)
      hence "?\<Delta> \<turnstile> ?hP \<^bold>\<doteq>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?G" by (rule bprov.EqL)
      hence "?\<Delta> \<turnstile> ?G \<^bold>\<doteq>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?hP"
        by (rule leib_sym[OF _ fp\<Delta> wff_Par wG])
      thus ?thesis by simp
    qed
    have dir2: "?\<Gamma> \<union> {?LG \<^bold>\<cdot> ?hP} \<turnstile> ?PX \<^bold>\<cdot> ?hP"
      \<comment> \<open>conversely, Leibniz-equals of \<open>?G\<close> lie in the singleton --- by
        congruence and \<open>NK(\<beta>)\<close>\<close>
    proof -
      let ?\<Delta> = "?\<Gamma> \<union> {?LG \<^bold>\<cdot> ?hP}"
      have fp\<Delta>: "freep ?\<Delta>" by (intro freep_finite) simp
      have d1: "?\<Delta> \<turnstile> ?G \<^bold>\<doteq>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?hP" by (auto intro: bprov.Hyp)
      show ?thesis by (rule bprov.Beta[OF beq.sym[OF A_beta]
          leib_cong2[OF leib_sym[OF d1 fp\<Delta> wG wff_Par] fp\<Delta> wff_Par
              wG wff_Par]])
    qed
    have bqh: "(\<^bold>\<Lambda>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?body) \<^bold>\<cdot> ?hP \<approx>\<^bsub>\<o>\<^esub> (?PX \<^bold>\<cdot> ?hP) \<^bold>\<doteq>\<^bsub>\<o>\<^esub> (?LG \<^bold>\<cdot> ?hP)"
      using beq.beta[OF wbody wff_Par]
      by (simp add: opn_lc[OF wff_lc[OF wPX]] opn_lc[OF wff_lc[OF
          wLG]])
    have allh: "?\<Gamma> \<turnstile> \<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?body"
      \<comment> \<open>\<open>NK(b)\<close>, then \<open>NK(\<Pi>I)\<close> at the fresh \<open>h\<close>\<close>
      by (rule PiI_Forall[OF bprov.Beta[OF beq.sym[OF bqh]
          bprov.BoolE[OF dir1 dir2 wA wB]] wbody])
        (use hi in \<open>auto simp: Leib_def\<close>)
    show ?thesis  \<comment> \<open>\<open>NK(f)\<close>: functional extensionality\<close>
      by (rule bprov.FuncE[OF allh wPX wLG])
  qed
  have 4: "?\<Gamma> \<turnstile> ((Iota (\<sigma> \<^bold>\<Rightarrow> \<o>)) \<^bold>\<cdot> ?PX) \<^bold>\<doteq>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub> ?G"
    \<comment> \<open>\<open>NK(\<iota>)\<close>: description maps the Leibniz singleton --- and by (3)
      the singleton predicate of \<open>?a\<close> --- to \<open>?G\<close> itself\<close>
    by (rule leib_trans[OF leib_cong2[OF 3 fp\<Gamma> wPX wLG wff_Iota]
          bprov.Desc[OF wG] fp\<Gamma>])
      (auto intro!: wff_App wff_Iota wPX wLG wG)
  have 5: "?G \<^bold>\<cdot> ?a \<approx>\<^bsub>\<o>\<^esub> \<^bold>\<not> ?\<psi>"  \<comment> \<open>\<open>\<beta>\<close>-reduce the diagonal at \<open>?a\<close>\<close>
    using beq.beta[OF wG wa] by (simp add: opn_lc[OF lca])
  have 6: "?\<Gamma> \<turnstile> \<^bold>\<bottom>"
    \<comment> \<open>apply (4) at \<open>?a\<close>, \<open>\<beta>\<close>-reduce by (5): \<open>?\<psi> \<^bold>\<doteq> \<^bold>\<not> ?\<psi>\<close>, contradictory
      --- \<open>NK(\<Pi>E)\<close>, \<open>NK(\<not>E)\<close>, excluded middle\<close>
    by (rule leib_neg_contra[OF bprov.Beta[OF beq.appR[OF 5
          wff_App[OF wff_Leib w\<psi>]]
          leib_cong1[OF 4 fp\<Gamma> wIo wG wa]] fp\<Gamma> w\<psi>])
  have 7: "{?S} \<turnstile> \<^bold>\<exists>\<^bsub>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<^esub> ?IBb"
    \<comment> \<open>\<open>NK(Hyp)\<close>, in locally-nameless normal form\<close>
    by (subst inj_norm[symmetric]) (auto intro: bprov.Hyp)
  have 8: "{?S} \<turnstile> \<^bold>\<bottom>"  \<comment> \<open>derived rule \<open>ExE\<close>, discharging the witness \<open>i\<close>\<close>
  proof (rule ExE[where w = i, OF 7 _ wIBb wff_FalseB], goal_cases)
    case 1 show ?case using 6 by (simp add: insert_commute)
    next case 2 show ?case
      by (simp add: Leib_def ImpB_def Forall_def)
    next case 3 show ?case by (simp add: FalseB_def Forall_def)
    next case 4 show ?case by auto
    next case 5 show ?case by (intro freep_finite) simp
  qed
  show ?thesis  \<comment> \<open>\<open>NK(\<not>I)\<close> discharges the assumed injection\<close>
    by (rule bprov.NegI[OF _ wff_inj]) (use 8 in simp)
qed

end


==> anc/HOL_in_HOL_Deep/Completeness.thy <==
theory Completeness
  imports Soundness "HOL-Library.Countable_Set"
begin

section \<open>Completeness\<close>

text \<open>Henkin completeness for \<open>NK\<close>, with the term model realised as a term evaluation
  (BKK Definition 3.35).  The result is then strengthened to arbitrary infinite value
  carriers, signatures with infinitely many parameters, and open formulas, and extended to
  derivation from hypotheses --- up to arbitrary parameter-rich contexts of open formulas
  at any infinite signature cardinality; the carrier need only be at least as large as
  the signature.  For the hypothesis relation \<open>\<tturnstile>\<close> of \<open>Calculus\<close> even the
  parameter-rich proviso disappears (\<open>completeness_fprov\<close>).\<close>

subsection \<open>Model existence and completeness (BKK Section 6, Corollary 7.7)\<close>

text \<open>We build a Henkin term model from a maximal consistent, saturated set of sentences, following
  BKK's model-existence route (BKK Section 6).  \<open>NK\<close>-consistency and its closure properties
  (BKK Definition 7.4, Lemma 7.5) live in \<open>Calculus\<close>; here we develop the witnessing step,
  the maximal saturated extension (BKK Lemma 6.32), the term
  model with its truth lemma (BKK Theorem 6.33), and the completeness theorem itself
  (BKK Corollary 7.7).\<close>

subsubsection \<open>Witnessing a false universal
  (BKK property \<open>\<nabla>\<^sub>\<exists>\<close>, Definition 6.5; the \<open>\<nabla>\<^sub>\<exists>\<close> case of Lemma 7.5)\<close>

text \<open>If \<open>\<not>\<Pi>\<^bsub>\<alpha>\<^esub> G\<close> is consistent with \<open>\<Phi>\<close>, then it stays consistent when we add a witness
  \<open>\<not> (G c)\<close> for a fresh parameter \<open>c\<close>.  This is the key step for making the extension saturated.\<close>

lemma con_witness:
  assumes con: "con (insert (\<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G)) \<Phi>)"
      and wG: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(G)" and fp: "freep \<Phi>"
      and c: "c \<notin> usedp \<Phi>" "c \<notin> pars G"
    shows "con (insert (\<^bold>\<not> (G \<^bold>\<cdot> (c\<^sup>p\<^bsub>\<alpha>\<^esub>))) (insert (\<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G)) \<Phi>))"
proof (rule con_I)
  define \<Gamma> where "\<Gamma> = \<Phi> \<union> {\<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G)}"
  have fpG: "freep \<Gamma>" unfolding \<Gamma>_def by (rule freep_un[OF fp])
  assume "insert (\<^bold>\<not> (G \<^bold>\<cdot> (c\<^sup>p\<^bsub>\<alpha>\<^esub>))) (insert (\<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G)) \<Phi>) \<turnstile> \<^bold>\<bottom>"
  hence "\<Gamma> \<union> {\<^bold>\<not> (G \<^bold>\<cdot> (c\<^sup>p\<^bsub>\<alpha>\<^esub>))} \<turnstile> \<^bold>\<bottom>" by (simp add: \<Gamma>_def insert_commute)
  hence "\<Gamma> \<turnstile> \<^bold>\<not> (Neg \<^bold>\<cdot> (G \<^bold>\<cdot> (c\<^sup>p\<^bsub>\<alpha>\<^esub>)))"
    using wff_Not[OF wff_App[OF wG wff_Par]] by (rule bprov.NegI)
  hence "\<Gamma> \<turnstile> G \<^bold>\<cdot> (c\<^sup>p\<^bsub>\<alpha>\<^esub>)"
    using wff_App[OF wG wff_Par] fpG by (rule dneg)
  moreover have "c \<notin> pars G" and "\<forall>D \<in> \<Gamma>. c \<notin> pars D" using c
    by (auto simp: \<Gamma>_def usedp_def)
  ultimately have piG: "\<Gamma> \<turnstile> (Pi \<alpha>) \<^bold>\<cdot> G" using wG
    by (blast intro: bprov.PiI)
  have "\<Gamma> \<turnstile> \<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G)" by (auto simp: \<Gamma>_def intro: bprov.Hyp)
  from this piG have "\<Gamma> \<turnstile> \<^bold>\<bottom>" using wff_FalseB by (rule bprov.NegE)
  thus False using con by (simp add: con_def \<Gamma>_def)
qed

subsubsection \<open>Signatures of arbitrary cardinality: the parameter reserve\<close>

text \<open>BKK run their extension lemma at any infinite signature cardinality \<open>\<aleph>\<^sub>s\<close> (BKK
  Remark 3.16).  To follow them beyond countable signatures, the enumeration of sentences
  below walks a well-order of the @{emph \<open>term type\<close>} instead of \<open>\<nat>\<close>, and the freshness
  argument becomes quantitative: the argument below needs a reserve of unused parameters as
  large as the @{emph \<open>signature\<close>}, not merely infinite (whether an infinite reserve would
  suffice is not settled here, see the closing remark).  The predicate \<open>richp\<close> ("parameter-rich")
  captures this, in the cardinal order \<open>\<le>o\<close> of the Isabelle/HOL library; over a countable
  signature it collapses to \<open>freep\<close> (@{emph \<open>infinite\<close>} reserve, BKK Definition 6.3).\<close>

unbundle cardinal_syntax

definition richp :: "'p tm set \<Rightarrow> bool" where "richp \<Phi> \<equiv> |UNIV :: 'p set| \<le>o |- usedp \<Phi>|"

lemma richp_freep:
  assumes "richp (\<Phi> :: 'p::infinite tm set)" shows "freep \<Phi>"
proof -
  have "|UNIV :: nat set| \<le>o |UNIV :: 'p set|"
    using infinite_iff_card_of_nat infinite_UNIV by blast
  from ordLeq_transitive[OF this assms[unfolded richp_def]]
  show ?thesis unfolding freep_def using infinite_iff_card_of_nat by blast
qed

lemma richp_iff_freep:
  fixes \<Phi> :: "'p::{countable,infinite} tm set"
  shows "richp \<Phi> \<longleftrightarrow> freep \<Phi>"
proof
  assume "richp \<Phi>" thus "freep \<Phi>" by (rule richp_freep)
next
  assume "freep \<Phi>"
  hence n: "|UNIV :: nat set| \<le>o |- usedp \<Phi>|"
    unfolding freep_def using infinite_iff_card_of_nat by blast
  have "|UNIV :: 'p set| \<le>o |UNIV :: nat set|"
    using card_of_ordLeq by fastforce
  thus "richp \<Phi>" unfolding richp_def using n ordLeq_transitive by blast
qed

lemma infinite_tm_UNIV: "infinite (UNIV :: 'p tm set)"
proof -
  have "inj (Bnd :: nat \<Rightarrow> 'p tm)" by (simp add: inj_on_def)
  thus ?thesis by (metis finite_imageD infinite_UNIV_nat infinite_super top_greatest)
qed

text \<open>Over an infinite signature there are at most as many terms as parameters: an infinite
  type absorbs pairing (\<open>|'p \<times> 'p| =o |'p|\<close>), so the whole term algebra encodes injectively
  into \<open>'p\<close> itself --- the nontrivial half of the identity \<open>|'p tm| = max(\<aleph>\<^sub>0, |'p|)\<close>, and
  the only half needed here.
  The encoder \<open>tmenc\<close> tags each constructor and recurses through an injective pairing.\<close>

primrec tmenc :: "('u \<times> 'u \<Rightarrow> 'u) \<Rightarrow> (nat \<Rightarrow> 'u) \<Rightarrow> ('p \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> 'u" where
  "tmenc pr2 nt pt (Bnd n) = pr2 (nt 0, nt n)"
| "tmenc pr2 nt pt (Fre n \<sigma>) = pr2 (nt 1, pr2 (nt n, nt (to_nat \<sigma>)))"
| "tmenc pr2 nt pt (Par p \<sigma>) = pr2 (nt 2, pr2 (pt p, nt (to_nat \<sigma>)))"
| "tmenc pr2 nt pt Neg = pr2 (nt 3, nt 0)"
| "tmenc pr2 nt pt Dis = pr2 (nt 4, nt 0)"
| "tmenc pr2 nt pt (Pi \<sigma>) = pr2 (nt 5, nt (to_nat \<sigma>))"
| "tmenc pr2 nt pt (Iota \<sigma>) = pr2 (nt 6, nt (to_nat \<sigma>))"
| "tmenc pr2 nt pt (Eq \<sigma>) = pr2 (nt 7, nt (to_nat \<sigma>))"
| "tmenc pr2 nt pt (App s t) = pr2 (nt 8, pr2 (tmenc pr2 nt pt s, tmenc pr2 nt pt t))"
| "tmenc pr2 nt pt (Abs \<sigma> b) = pr2 (nt 9, pr2 (nt (to_nat \<sigma>), tmenc pr2 nt pt b))"

lemma tmenc_inj:
  assumes p2: "inj pr2" and nt: "inj nt" and pt: "inj pt"
  shows "tmenc pr2 nt pt s = tmenc pr2 nt pt t \<Longrightarrow> s = t"
  by (induction s arbitrary: t)
     (case_tac t; force dest!: injD[OF p2] injD[OF nt] injD[OF pt])+

lemma card_of_tm: "|UNIV :: 'p tm set| \<le>o |UNIV :: 'p::infinite set|"
proof -
  have "|UNIV :: ('p \<times> 'p) set| =o |UNIV :: 'p set|"
    using card_of_Times_same_infinite[OF infinite_UNIV] by simp
  hence "|UNIV :: ('p \<times> 'p) set| \<le>o |UNIV :: 'p set|"
    by (rule ordIso_imp_ordLeq)
  then obtain pr2 :: "'p \<times> 'p \<Rightarrow> 'p" where p2: "inj pr2"
    by (meson card_of_ordLeq)
  obtain nt :: "nat \<Rightarrow> 'p" where nt: "inj nt"
    using infinite_UNIV infinite_countable_subset by blast
  have idp: "inj (id :: 'p \<Rightarrow> 'p)" by (simp add: inj_on_def)
  have "inj (tmenc pr2 nt id)"
    using tmenc_inj[OF p2 nt idp] by (auto intro: injI)
  thus ?thesis by (simp add: card_of_ordLeqI)
qed

lemma richp_reserve:
  assumes "richp (\<Phi> :: 'p::infinite tm set)"
  shows "|UNIV :: 'p tm set| \<le>o |- usedp \<Phi>|"
  by (rule ordLeq_transitive[OF card_of_tm assms[unfolded richp_def]])

text \<open>Two small counting facts: a finite set is strictly smaller than any infinite type, and
  over an infinite type \<open>'k\<close> a union of fewer-than-\<open>|'k|\<close> finite sets stays strictly
  smaller than \<open>|'k|\<close> --- no regularity of the cardinal is needed, because the members are
  finite.\<close>

lemma card_of_finite_infinite:
  assumes "finite (A :: 'a set)" and "infinite (B :: 'b set)"
  shows "|A| <o |B|"
  using assms
  by (intro finite_ordLess_infinite) (auto simp: Field_card_of card_of_well_order_on)

lemma card_of_UNION_finite_small:
  fixes F :: "'i \<Rightarrow> 'a set"
  assumes small: "|I| <o |UNIV :: 'k set|" and inf: "infinite (UNIV :: 'k set)"
      and fin: "\<And>i. i \<in> I \<Longrightarrow> finite (F i)"
  shows "|\<Union>i\<in>I. F i| <o |UNIV :: 'k set|"
proof (cases "finite I")
  case True
  hence "finite (\<Union>i\<in>I. F i)" using fin by blast
  thus ?thesis using inf by (rule card_of_finite_infinite)
next
  case False
  have "|\<Union>i\<in>I. F i| \<le>o |I|"
  proof (rule card_of_UNION_ordLeq_infinite[OF False])
    show "|I| \<le>o |I|" by (rule ordLeq_reflexive[OF card_of_Well_order])
    show "\<forall>i\<in>I. |F i| \<le>o |I|"
      using fin False by (blast intro: ordLess_imp_ordLeq card_of_finite_infinite)
  qed
  thus ?thesis using small by (rule ordLeq_ordLess_trans)
qed

text \<open>A full-size reserve survives removing finitely many elements --- the workhorse
  behind the closure properties of \<open>richp\<close>.\<close>

lemma card_of_diff_finite:
  assumes rich: "|UNIV :: 'a::infinite set| \<le>o |R :: 'a set|" and fin: "finite F"
  shows "|UNIV :: 'a set| \<le>o |R - F|"
proof (rule ccontr)
  assume "\<not> |UNIV :: 'a set| \<le>o |R - F|"
  hence l: "|R - F| <o |UNIV :: 'a set|"
    by (metis card_of_Well_order not_ordLeq_iff_ordLess)
  have "R \<subseteq> (R - F) \<union> F" by blast
  hence "|R| \<le>o |(R - F) \<union> F|" by (rule card_of_mono1)
  moreover have "|(R - F) \<union> F| <o |UNIV :: 'a set|"
    by (rule card_of_Un_ordLess_infinite[OF infinite_UNIV l
          card_of_finite_infinite[OF fin infinite_UNIV]])
  ultimately show False
    using rich by (meson ordLeq_ordLess_trans ordLeq_transitive ordLess_irreflexive)
qed

text \<open>Like \<open>freep\<close>, richness survives adding one formula: only finitely many parameters
  are lost.\<close>

lemma richp_add:
  assumes "richp (\<Phi> :: 'p::infinite tm set)" shows "richp (insert B \<Phi>)"
proof -
  have "- usedp \<Phi> - pars B \<subseteq> - usedp (insert B \<Phi>)"
    by (auto simp: usedp_def)
  hence "|- usedp \<Phi> - pars B| \<le>o |- usedp (insert B \<Phi>)|"
    by (rule card_of_mono1)
  thus ?thesis
    unfolding richp_def
    using card_of_diff_finite[OF assms[unfolded richp_def] finite_pars]
          ordLeq_transitive by blast
qed

text \<open>Folding the signature into one half of itself: an injective renaming \<open>h :: 'p \<Rightarrow> 'p\<close>
  whose co-range is as large as the signature (\<open>|'p + 'p| = |'p|\<close>).  The untouched half
  serves as a parameter reserve in \<open>completeness_fprov\<close> and in \<open>NK_Infinity\<close>.\<close>

lemma signature_fold:
  "\<exists>h :: 'p::infinite \<Rightarrow> 'p. inj h \<and> |UNIV :: 'p set| \<le>o |- range h|"
proof -
  have "|(UNIV :: 'p set) <+> (UNIV :: 'p set)| =o |UNIV :: 'p set|"
    using card_of_Plus_infinite[OF infinite_UNIV
          ordLeq_reflexive[OF card_of_Well_order]] by blast
  hence "|UNIV :: ('p + 'p) set| \<le>o |UNIV :: 'p set|"
    by (metis UNIV_Plus_UNIV ordIso_imp_ordLeq)
  then obtain j :: "'p + 'p \<Rightarrow> 'p" where injj: "inj j"
    by (meson card_of_ordLeq)
  define h where "h = (\<lambda>p. j (Inl p))"
  have injh: "inj h" using injj by (auto simp: h_def inj_on_def)
  have sub: "(\<lambda>q. j (Inr q)) ` UNIV \<subseteq> - range h"
    using injD[OF injj] by (auto simp: h_def)
  have inj1: "inj_on (\<lambda>q :: 'p. j (Inr q)) UNIV" using injj by (auto simp: inj_on_def)
  have "|UNIV :: 'p set| \<le>o |- range h|"
    by (rule card_of_ordLeq[THEN iffD1]) (use sub inj1 in blast)
  thus ?thesis using injh by blast
qed

subsubsection \<open>Maximal consistent, saturated extension (BKK's abstract extension lemma 6.32)\<close>

text \<open>We enumerate the sentences along a well-order of the term type and, step by step,
  decide each one or its negation (\<open>con_split\<close>), immediately adding a Henkin witness for a
  decided negated universal (\<open>con_witness\<close>).  The union of the chain is a maximal
  consistent, saturated set.\<close>

definition freshc :: "'p tm set \<Rightarrow> 'p tm \<Rightarrow> 'p" where
 "freshc S G \<equiv> SOME c. c \<notin> usedp S \<and> c \<notin> pars G"

lemma freshc_fresh: "freep S \<Longrightarrow> freshc S G \<notin> usedp S \<and> freshc S G \<notin> pars G"
  by (metis (lifting) finite_pars freep_fresh freshc_def someI_ex)

fun wit :: "'p tm set \<Rightarrow> 'p tm \<Rightarrow> 'p tm set" where
  \<open>wit S (\<^bold>\<not>App (Pi \<alpha>) G) = {\<^bold>\<not> (G \<^bold>\<cdot> ((freshc S G)\<^sup>p\<^bsub>\<alpha>\<^esub>))}\<close>
| \<open>wit _ _ = {}\<close>

lemma wit_cases: "wit S A = {} \<or> (\<exists>\<alpha> G. A = \<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G) \<and>
   wit S A = {\<^bold>\<not> (G \<^bold>\<cdot> ((freshc S G)\<^sup>p\<^bsub>\<alpha>\<^esub>))})"
  by (induct S A rule: wit.induct) auto
lemma finite_wit: "finite (wit S A)"
  by (induct S A rule: wit.induct) auto
definition step :: "'p tm set \<Rightarrow> 'p tm \<Rightarrow> 'p tm set" where
  "step S A \<equiv> if cwff \<o> A
   then (if con (insert A S) then insert A S \<union> wit S A else insert (\<^bold>\<not> A) S)
   else S"

text \<open>The enumeration order: a well-order of the term type of @{emph \<open>minimal\<close>} order type,
  the cardinal \<open>|UNIV|\<close> of \<open>'p tm\<close> as provided by the library.  Strictly below any stage lie
  @{emph \<open>fewer\<close>} terms than there are terms in total (@{thm [source] card_of_underS}).\<close>

definition tmord :: "('p tm \<times> 'p tm) set" where
  "tmord = |UNIV :: 'p tm set|"

lemma tmord_wo: "wo_rel (tmord :: ('p tm \<times> 'p tm) set)"
  by (simp add: wo_rel_def tmord_def card_of_Well_order)

lemma tmord_wf: "wf (tmord - Id :: ('p tm \<times> 'p tm) set)"
  using card_of_well_order_on[of "UNIV :: 'p tm set"]
  unfolding well_order_on_def tmord_def by blast

lemma tmord_lin: "linear_order_on UNIV (tmord :: ('p tm \<times> 'p tm) set)"
  using card_of_well_order_on[of "UNIV :: 'p tm set"]
  unfolding well_order_on_def tmord_def by blast

lemma tmord_total: "a \<noteq> b \<Longrightarrow> (a, b) \<in> tmord \<or> (b, a) \<in> tmord"
  using tmord_lin unfolding linear_order_on_def total_on_def by blast

lemma tmord_trans: "(a, b) \<in> tmord \<Longrightarrow> (b, c) \<in> tmord \<Longrightarrow> (a, c) \<in> tmord"
  using tmord_lin
  unfolding linear_order_on_def partial_order_on_def preorder_on_def
  by (blast dest: transD)

lemma tmord_refl: "(a, a) \<in> tmord"
  using tmord_lin
  unfolding linear_order_on_def partial_order_on_def preorder_on_def refl_on_def by blast

lemma tmord_induct [case_names below]:
  assumes "\<And>a. (\<And>b. b \<in> underS tmord a \<Longrightarrow> P b) \<Longrightarrow> P a"
  shows "P (a :: 'p tm)"
proof (rule wf_induct_rule[OF tmord_wf])
  fix a :: "'p tm" assume IH: "\<And>b. (b, a) \<in> tmord - Id \<Longrightarrow> P b"
  show "P a"
  proof (rule assms)
    fix b assume "b \<in> underS tmord a"
    hence "(b, a) \<in> tmord - Id" by (auto simp: underS_def)
    thus "P b" by (rule IH)
  qed
qed

lemma tmord_underS_small: "|underS tmord (a :: 'p tm)| <o |UNIV :: 'p tm set|"
proof -
  have co: "Card_order (tmord :: ('p tm \<times> 'p tm) set)"
    unfolding tmord_def by (rule card_of_Card_order)
  have fld: "(a :: 'p tm) \<in> Field tmord"
    by (simp add: tmord_def Field_card_of)
  from card_of_underS[OF co fld] show ?thesis
    by (simp add: tmord_def)
qed

lemma tmord_under: "under tmord a = insert a (underS tmord a)"
  by (auto simp: under_def underS_def tmord_refl)

text \<open>The extension, by well-order recursion: at stage \<open>a\<close> the term \<open>a\<close> itself is decided
  over the union of all earlier stages (a no-op unless \<open>a\<close> is a sentence) --- each term is
  its own index, so no enumeration function is needed.\<close>

definition ext :: "'p tm set \<Rightarrow> 'p tm \<Rightarrow> 'p tm set" where
  "ext \<Phi> = wo_rel.worec tmord (\<lambda>f a. step (\<Phi> \<union> (\<Union>b \<in> underS tmord a. f b)) a)"

lemma ext_unfold:
  fixes \<Phi> :: "'p tm set"
  shows "ext \<Phi> a = step (\<Phi> \<union> (\<Union>b \<in> underS tmord a. ext \<Phi> b)) a"
proof -
  have adm: "wo_rel.adm_wo tmord (\<lambda>f a. step (\<Phi> \<union> (\<Union>b \<in> underS tmord a. f b)) a)"
  proof -
    { fix f g :: "'p tm \<Rightarrow> 'p tm set" and x :: "'p tm"
      assume "\<forall>y \<in> underS tmord x. f y = g y"
      hence "(\<Union>b \<in> underS tmord x. f b) = (\<Union>b \<in> underS tmord x. g b)" by auto
      hence "step (\<Phi> \<union> (\<Union>b \<in> underS tmord x. f b)) x
           = step (\<Phi> \<union> (\<Union>b \<in> underS tmord x. g b)) x" by simp }
    thus ?thesis unfolding wo_rel.adm_wo_def[OF tmord_wo] by blast
  qed
  show ?thesis
    using fun_cong[OF wo_rel.worec_fixpoint[OF tmord_wo adm], of a]
    unfolding ext_def by simp
qed

definition Hset :: "'p tm set \<Rightarrow> 'p tm set" where
  "Hset \<Phi> = (\<Union>a. ext \<Phi> a)"

text \<open>The chain is directed, each stage extends \<open>\<Phi>\<close>, and each stage stays \<open>freep\<close> and consistent.\<close>

lemma step_expand: "S \<subseteq> step S A"
  by (auto simp: step_def)

text \<open>The next lemma, \<open>freep_step\<close>, keeps its statement from the initial release of this
  entry (August 2026) (compatibility export); the transfinite chain below tracks parameter usage by
  counting instead.\<close>

lemma freep_step: "freep S \<Longrightarrow> freep (step S A)"
  by (simp add: finite_wit freep_add freep_un_finite step_def)

lemma ext_stage_sub: "\<Phi> \<union> (\<Union>b \<in> underS tmord a. ext \<Phi> b) \<subseteq> ext \<Phi> a"
  by (subst ext_unfold) (rule step_expand)

lemma Phi_sub_ext: "\<Phi> \<subseteq> ext \<Phi> a"
  using ext_stage_sub by blast

lemma ext_mono: "b \<in> underS tmord a \<Longrightarrow> ext \<Phi> b \<subseteq> ext \<Phi> a"
  using ext_stage_sub by blast

lemma ext_finite_ub:
  assumes "finite B" and "B \<noteq> {}"
  shows "\<exists>b \<in> B. \<forall>c \<in> B. ext \<Phi> c \<subseteq> ext \<Phi> b"
  using assms
proof (induction B rule: finite_ne_induct)
  case (singleton x) show ?case by blast
next
  case (insert x B)
  then obtain b where b: "b \<in> B" "\<forall>c\<in>B. ext \<Phi> c \<subseteq> ext \<Phi> b" by blast
  consider "x = b" | "x \<in> underS tmord b" | "b \<in> underS tmord x"
    using tmord_total by (auto simp: underS_def)
  thus ?case
  proof cases
    case 1 thus ?thesis using b by blast
  next
    case 2 thus ?thesis using b ext_mono by blast
  next
    case 3
    hence bx: "ext \<Phi> b \<subseteq> ext \<Phi> x" by (rule ext_mono)
    thus ?thesis using b by blast
  qed
qed

lemma ext_directed: "\<exists>c. ext \<Phi> a \<subseteq> ext \<Phi> c \<and> ext \<Phi> b \<subseteq> ext \<Phi> c"
proof -
  have "\<exists>d \<in> {a, b}. \<forall>c \<in> {a, b}. ext \<Phi> c \<subseteq> ext \<Phi> d"
    by (rule ext_finite_ub) auto
  thus ?thesis by blast
qed
lemma con_step: assumes "con S" and "freep S" shows "con (step S A)"
proof (cases "cwff \<o> A")
  case False
  with assms(1) show ?thesis by (auto simp: step_def)
next case True
  show ?thesis 
  proof (cases "con (insert A S)")
    case False
    hence "con (insert (\<^bold>\<not> A) S)"
      using con_split[OF assms(1)] cwff_wff[OF True] by blast
    thus ?thesis using False True by (simp add: step_def)
  next
    case True
    have "con (insert A S \<union> wit S A)" using wit_cases[of S A]  
    proof
      assume "wit S A = {}" thus ?thesis using True by simp
    next
      assume "\<exists>\<alpha> G. A = \<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G) \<and> wit S A = {\<^bold>\<not> (G \<^bold>\<cdot> ((freshc S G)\<^sup>p\<^bsub>\<alpha>\<^esub>))}"
      then obtain \<alpha> G where AG: "A = \<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G)"
        and w: "wit S A = {\<^bold>\<not> (G \<^bold>\<cdot> ((freshc S G)\<^sup>p\<^bsub>\<alpha>\<^esub>))}" by blast
      have wG: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(G)" using cwff_wff[OF \<open>cwff \<o> A\<close>] AG
        by (auto dest: wff_unique)
      have fr: "freshc S G \<notin> usedp S" "freshc S G \<notin> pars G"
        using freshc_fresh[OF assms(2)] by auto
      have "con (insert (\<^bold>\<not> (G \<^bold>\<cdot> ((freshc S G)\<^sup>p\<^bsub>\<alpha>\<^esub>))) (insert A S))"
        by (metis AG True assms(2) con_witness fr(1,2) wG)
      thus ?thesis using w by simp
    qed
    thus ?thesis using True \<open>cwff \<o> A\<close> by (simp add: step_def)
  qed
qed
text \<open>Bookkeeping for freshness: each stage consumes only finitely many parameters (the
  sentence decided, plus at most one witness), and below any stage there are fewer stages
  than terms --- while the \<open>richp\<close> reserve holds at least \<open>|'p tm|\<close>-many parameters
  (@{thm [source] richp_reserve}).  So every stage stays \<open>freep\<close> --- which is all
  that \<open>con_step\<close> asks for.\<close>

definition stagep :: "'p tm set \<Rightarrow> 'p tm \<Rightarrow> 'p set" where
  "stagep \<Phi> b = pars b \<union> usedp (wit (\<Phi> \<union> (\<Union>c \<in> underS tmord b. ext \<Phi> c)) b)"

lemma finite_stagep: "finite (stagep \<Phi> b)"
  by (simp add: stagep_def finite_wit usedp_def)

lemma usedp_step_sub: "usedp (step S A) \<subseteq> usedp S \<union> pars A \<union> usedp (wit S A)"
  by (auto simp: step_def usedp_def)

lemma usedp_ext_bound:
  "usedp (ext \<Phi> a) \<subseteq> usedp \<Phi> \<union> (\<Union>b \<in> under tmord a. stagep \<Phi> b)"
proof (induction a rule: tmord_induct)
  case (below a)
  have su: "c \<in> under tmord a" if "b \<in> underS tmord a" "c \<in> under tmord b" for b c
    using that by (auto simp: under_def underS_def intro: tmord_trans)
  have "usedp (ext \<Phi> a)
        \<subseteq> usedp (\<Phi> \<union> (\<Union>b \<in> underS tmord a. ext \<Phi> b)) \<union> stagep \<Phi> a"
    using usedp_step_sub[of "\<Phi> \<union> (\<Union>b \<in> underS tmord a. ext \<Phi> b)" a]
    by (subst ext_unfold) (auto simp: stagep_def)
  moreover have "usedp (\<Phi> \<union> (\<Union>b \<in> underS tmord a. ext \<Phi> b))
        = usedp \<Phi> \<union> (\<Union>b \<in> underS tmord a. usedp (ext \<Phi> b))"
    by (auto simp: usedp_def)
  moreover have "usedp (ext \<Phi> b) \<subseteq> usedp \<Phi> \<union> (\<Union>c \<in> under tmord a. stagep \<Phi> c)"
    if b: "b \<in> underS tmord a" for b
    using below.IH[OF b] su[OF b] by blast
  moreover have "a \<in> under tmord a" by (simp add: tmord_under)
  ultimately show ?case by blast
qed

lemma ext_reserve:
  assumes rp: "richp (\<Phi> :: 'p::infinite tm set)"
  shows "freep (\<Phi> \<union> (\<Union>b \<in> underS tmord a. ext \<Phi> b))" and "freep (ext \<Phi> a)"
proof -
  define X where "X = (\<Union>b \<in> under tmord a. stagep \<Phi> b)"
  have "under tmord (a :: 'p tm) = {a} \<union> underS tmord a"
    by (auto simp: tmord_under)
  hence "|under tmord (a :: 'p tm)| <o |UNIV :: 'p tm set|"
    using card_of_Un_ordLess_infinite[OF infinite_tm_UNIV
          card_of_finite_infinite[OF _ infinite_tm_UNIV] tmord_underS_small,
          of "{a}"] by simp
  hence Xsmall: "|X| <o |UNIV :: 'p tm set|"
    unfolding X_def
    by (rule card_of_UNION_finite_small[OF _ infinite_tm_UNIV]) (rule finite_stagep)
  have su: "c \<in> under tmord a" if "b \<in> underS tmord a" "c \<in> under tmord b" for b c
    using that by (auto simp: under_def underS_def intro: tmord_trans)
  have bound': "usedp (ext \<Phi> b) \<subseteq> usedp \<Phi> \<union> X" if b: "b \<in> under tmord a" for b
  proof (cases "b = a")
    case True
    thus ?thesis using usedp_ext_bound[of \<Phi> b] unfolding X_def by simp
  next
    case False
    hence bS: "b \<in> underS tmord a" using b by (auto simp: under_def underS_def)
    have "(\<Union>c \<in> under tmord b. stagep \<Phi> c) \<subseteq> X"
      unfolding X_def using su[OF bS] by blast
    thus ?thesis using usedp_ext_bound[of \<Phi> b] by blast
  qed
  have bound: "usedp (\<Phi> \<union> (\<Union>b \<in> underS tmord a. ext \<Phi> b)) \<subseteq> usedp \<Phi> \<union> X"
  proof -
    have "usedp (\<Phi> \<union> (\<Union>b \<in> underS tmord a. ext \<Phi> b))
        = usedp \<Phi> \<union> (\<Union>b \<in> underS tmord a. usedp (ext \<Phi> b))"
      by (auto simp: usedp_def)
    moreover have "usedp (ext \<Phi> b) \<subseteq> usedp \<Phi> \<union> X" if "b \<in> underS tmord a" for b
      using bound' that by (auto simp: under_def underS_def)
    ultimately show ?thesis by blast
  qed
  have inf: "infinite (- (usedp \<Phi> \<union> X))"
  proof
    assume fin: "finite (- (usedp \<Phi> \<union> X))"
    have "- usedp \<Phi> \<subseteq> X \<union> (- (usedp \<Phi> \<union> X))" by blast
    hence "|- usedp \<Phi>| \<le>o |X \<union> (- (usedp \<Phi> \<union> X))|" by (rule card_of_mono1)
    moreover have "|X \<union> (- (usedp \<Phi> \<union> X))| <o |UNIV :: 'p tm set|"
      by (rule card_of_Un_ordLess_infinite[OF infinite_tm_UNIV Xsmall
            card_of_finite_infinite[OF fin infinite_tm_UNIV]])
    ultimately have "|UNIV :: 'p tm set| <o |UNIV :: 'p tm set|"
      using richp_reserve[OF rp] by (meson ordLeq_ordLess_trans ordLeq_transitive)
    thus False using ordLess_irreflexive by blast
  qed
  show "freep (\<Phi> \<union> (\<Union>b \<in> underS tmord a. ext \<Phi> b))"
    unfolding freep_def by (rule infinite_super[OF _ inf]) (use bound in blast)
  have aa: "a \<in> under tmord a" by (simp add: under_def tmord_refl)
  show "freep (ext \<Phi> a)"
    unfolding freep_def
    by (rule infinite_super[OF _ inf]) (use bound'[OF aa] in blast)
qed

lemma con_ext:
  assumes con\<Phi>: "con \<Phi>" and rp: "richp (\<Phi> :: 'p::infinite tm set)"
  shows "con (ext \<Phi> a)"
proof (induction a rule: tmord_induct)
  case (below a)
  let ?S = "\<Phi> \<union> (\<Union>b \<in> underS tmord a. ext \<Phi> b)"
  have conS: "con ?S"
  proof (rule con_compact)
    fix F :: "'p tm set" assume finF: "finite F" and subF: "F \<subseteq> ?S"
    show "con F"
    proof (cases "F \<subseteq> \<Phi>")
      case True
      show ?thesis by (rule con_mono[OF con\<Phi> True richp_freep[OF rp]])
    next
      case False
      have "\<forall>x \<in> F - \<Phi>. \<exists>b. b \<in> underS tmord a \<and> x \<in> ext \<Phi> b"
        using subF by blast
      then obtain f where f: "\<And>x. x \<in> F - \<Phi> \<Longrightarrow> f x \<in> underS tmord a \<and> x \<in> ext \<Phi> (f x)"
        by (metis bchoice)
      have finB: "finite (f ` (F - \<Phi>))" and neB: "f ` (F - \<Phi>) \<noteq> {}"
        and subB: "f ` (F - \<Phi>) \<subseteq> underS tmord a"
        using finF False f by auto
      obtain b where b: "b \<in> f ` (F - \<Phi>)" "\<And>c. c \<in> f ` (F - \<Phi>) \<Longrightarrow> ext \<Phi> c \<subseteq> ext \<Phi> b"
        using ext_finite_ub[where \<Phi> = \<Phi>, OF finB neB] by blast
      have FbF: "F \<subseteq> ext \<Phi> b"
      proof
        fix x assume x: "x \<in> F"
        show "x \<in> ext \<Phi> b"
        proof (cases "x \<in> \<Phi>")
          case True thus ?thesis using Phi_sub_ext by blast
        next
          case False
          hence "x \<in> ext \<Phi> (f x)" and "f x \<in> f ` (F - \<Phi>)" using f x by auto
          thus ?thesis using b(2) by blast
        qed
      qed
      have conb: "con (ext \<Phi> b)" using below.IH b(1) subB by blast
      show ?thesis by (rule con_mono[OF conb FbF ext_reserve(2)[OF rp]])
    qed
  qed
  show ?case by (subst ext_unfold) (rule con_step[OF conS ext_reserve(1)[OF rp]])
qed

text \<open>\<open>Hset \<Phi>\<close> extends \<open>\<Phi>\<close> and, by compactness, is consistent.\<close>

lemma Phi_sub_Hset: "\<Phi> \<subseteq> Hset \<Phi>"
  unfolding Hset_def using Phi_sub_ext by blast

lemma finite_sub_ext: "finite F \<Longrightarrow> F \<subseteq> Hset \<Phi> \<Longrightarrow> \<exists>a. F \<subseteq> ext \<Phi> a"
proof (induction F rule: finite_induct)
  case empty thus ?case by blast
next
  case (insert x F)
  then obtain a where a: "F \<subseteq> ext \<Phi> a" by auto
  from insert.prems obtain b where b: "x \<in> ext \<Phi> b" by (auto simp: Hset_def)
  obtain c where "ext \<Phi> a \<subseteq> ext \<Phi> c" and "ext \<Phi> b \<subseteq> ext \<Phi> c"
    using ext_directed by blast
  thus ?case using a b by blast
qed

lemma con_Hset: fixes \<Phi> :: "'p::infinite tm set"
  assumes "con \<Phi>" and "richp \<Phi>"
  shows "con (Hset \<Phi>)"
  by (meson assms con_compact con_ext con_mono ext_reserve(2) finite_sub_ext)

text \<open>\<open>freep (Hset \<Phi>)\<close> fails: a maximal set uses every parameter, since for each parameter
  \<open>c\<close> it contains \<open>c \<^bold>= c\<close> or its negation.  So we never weaken @{emph \<open>to\<close>} \<open>Hset\<close>.
  Instead we use that every @{emph \<open>finite\<close>} subset of \<open>Hset\<close> is consistent --- finite
  contexts are always \<open>freep\<close>, which is all the proof rules need.\<close>

lemma Hset_finite_con: fixes \<Phi> :: "'p::infinite tm set"
  assumes "con \<Phi>" and "richp \<Phi>" and "finite F" and "F \<subseteq> Hset \<Phi>"
  shows "con F"
  by (meson assms con_ext con_mono ext_reserve(2) finite_sub_ext)

text \<open>\<open>Hset\<close> decides every sentence --- BKK call this @{emph \<open>saturated\<close>}, property \<open>\<^sub>~\<nabla>\<^sub>s\<^sub>a\<^sub>t\<close>
  (BKK Definition 6.24) --- and has the Henkin witness property \<open>\<^sub>~\<nabla>\<^sub>\<exists>\<close> (BKK Definition 6.19).
  We call the former @{emph \<open>maximality\<close>} and reserve @{emph \<open>saturation\<close>} for the witness
  property; the lemma names below follow this convention.\<close>

lemma Hset_maximal:
  assumes c: "cwff \<o> A" shows "A \<in> Hset \<Phi> \<or> \<^bold>\<not> A \<in> Hset \<Phi>"
proof -
  have "A \<in> ext \<Phi> A \<or> \<^bold>\<not> A \<in> ext \<Phi> A"
    using c by (subst (1 2) ext_unfold) (simp add: step_def)
  thus ?thesis unfolding Hset_def by blast
qed

text \<open>The maximal set uses every parameter, so it is not \<open>freep\<close> (cf.\ the remark before
  \<open>Hset_finite_con\<close>).\<close>

lemma Hset_not_freep: fixes \<Phi> :: "'p tm set" shows "\<not> freep (Hset \<Phi>)"
proof -
  have "p \<in> usedp (Hset \<Phi>)" for p
  proof -
    let ?e = "(p\<^sup>p\<^bsub>\<iota>\<^esub>) \<^bold>=\<^bsub>\<iota>\<^esub> (p\<^sup>p\<^bsub>\<iota>\<^esub>) :: 'p tm"
    have "cwff \<o> ?e" by (simp add: cwff_def wff_PEq wff_Par)
    hence "?e \<in> Hset \<Phi> \<or> \<^bold>\<not> ?e \<in> Hset \<Phi>" by (rule Hset_maximal)
    thus ?thesis
    proof (elim disjE)
      assume "?e \<in> Hset \<Phi>" thus ?thesis unfolding usedp_def by (intro UN_I[of ?e]) simp_all
    next
      assume "\<^bold>\<not> ?e \<in> Hset \<Phi>" thus ?thesis unfolding usedp_def
        by (intro UN_I[of "\<^bold>\<not> ?e"]) simp_all
    qed
  qed
  hence "usedp (Hset \<Phi>) = UNIV" by blast
  thus ?thesis by (simp add: freep_def)
qed

lemma Hset_saturated: fixes \<Phi> :: "'p::infinite tm set"
  assumes con\<Phi>: "con \<Phi>" and fp: "richp \<Phi>"
  and cA: "cwff \<o> (\<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G))" and inH: "\<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G) \<in> Hset \<Phi>"
shows "\<exists>c. \<^bold>\<not> (G \<^bold>\<cdot> (c\<^sup>p\<^bsub>\<alpha>\<^esub>)) \<in> Hset \<Phi>"
proof -
  note wA = cwff_wff[OF cA]
  let ?A = "\<^bold>\<not> ((Pi \<alpha>) \<^bold>\<cdot> G)"
  let ?S = "\<Phi> \<union> (\<Union>b \<in> underS tmord ?A. ext \<Phi> b)"
  have step: "ext \<Phi> ?A = step ?S ?A"
    by (rule ext_unfold)
  have "con (insert ?A ?S)"
  proof (rule ccontr)
    assume "\<not> con (insert ?A ?S)"
    hence "\<^bold>\<not> ?A \<in> ext \<Phi> ?A" using cA step
        by (auto simp: step_def)
    hence "\<^bold>\<not> ?A \<in> Hset \<Phi>" unfolding Hset_def by blast
    thus False using con_not_both[OF con_Hset[OF con\<Phi> fp] inH _ wA]
        by blast
  qed
  hence "wit ?S ?A \<subseteq> ext \<Phi> ?A" using cA step
    by (auto simp: step_def)
  moreover have "wit ?S ?A = {\<^bold>\<not> (G \<^bold>\<cdot> ((freshc ?S G)\<^sup>p\<^bsub>\<alpha>\<^esub>))}"
    by simp
  ultimately have "\<^bold>\<not> (G \<^bold>\<cdot> ((freshc ?S G)\<^sup>p\<^bsub>\<alpha>\<^esub>)) \<in> Hset \<Phi>"
    unfolding Hset_def by blast
  thus ?thesis by blast
qed

subsubsection \<open>Deductive closure of the Hintikka set\<close>

text \<open>Since \<open>Hset\<close> is maximal and each of its finite subsets is consistent, every sentence
    provable from a finite subset already belongs to \<open>Hset\<close> (deductive closure --- a consequence
    of the maximality of the extension, BKK Lemma 6.32).\<close>

lemma Hset_deduct: fixes \<Phi> :: "'p::infinite tm set"
  assumes con\<Phi>: "con \<Phi>" and fp\<Phi>: "richp \<Phi>"
      and finF: "finite F" and subF: "F \<subseteq> Hset \<Phi>" and FS: "F \<turnstile> S"
      and cS: "cwff \<o> S" shows "S \<in> Hset \<Phi>"
proof (rule ccontr)
  assume "S \<notin> Hset \<Phi>"
  hence negS: "\<^bold>\<not> S \<in> Hset \<Phi>" using Hset_maximal[OF cS] by blast
  have fin': "finite (insert (\<^bold>\<not> S) F)" using finF by simp
  have sub': "insert (\<^bold>\<not> S) F \<subseteq> Hset \<Phi>" using negS subF by auto
  have "insert (\<^bold>\<not> S) F \<turnstile> \<^bold>\<bottom>"
    by (meson FS Hyp NegE bprov_weaken fin' freep_finite insertCI subset_insertI wff_FalseB)
  moreover have "con (insert (\<^bold>\<not> S) F)"
      by (rule Hset_finite_con[OF con\<Phi> fp\<Phi> fin' sub'])
  ultimately show False by (simp add: con_def)
qed

subsection \<open>The term model (BKK Section 6, the Hintikka lemma)\<close>

text \<open>Fix a consistent, parameter-rich set \<open>\<Phi>\<close>; its Hintikka extension \<open>H\<close> is maximal, consistent
  and saturated.  The @{emph \<open>term model\<close>} has as its domain the closed well-formed terms quotiented
  by provable Leibniz equality \<open>A \<sim> B \<equiv> (A \<^bold>\<doteq> B) \<in> H\<close>; this quotient is what forces property q.\<close>

locale hintikka_model = fixes \<Phi> :: "'p::infinite tm set"
  assumes con\<Phi>: "con \<Phi>" and fp\<Phi>: "richp \<Phi>"
begin

text \<open>Leibniz equality is reflexive on \<open>Hset\<close> --- BKK's property \<open>\<nabla>\<^sub>r\<close> for saturated
  Hintikka sets (Lemma 6.25; Lemma 6.23 gives the negative form \<open>\<^sub>~\<nabla>\<^sub>=\<^sub>r\<close>); symmetry,
  transitivity, congruence and truth-transfer follow, all by @{thm [source] Hset_deduct}
  over the corresponding derived rules of the calculus.\<close>

lemma Hset_leib_refl: assumes ca: "cwff \<alpha> A" shows "(A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A) \<in> Hset \<Phi>"
proof (rule Hset_deduct[OF con\<Phi> fp\<Phi>, of "{}"])
  show "finite {}" by simp
  show "{} \<subseteq> Hset \<Phi>" by simp
  show "{} \<turnstile> A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A" by (rule leib_refl[OF cwff_wff[OF ca]])
  show "cwff \<o> (A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A)" by (rule cwff_LeibE[OF ca ca])
qed

lemma Hset_leib_sym:
  assumes ca: "cwff \<alpha> A" and cb: "cwff \<alpha> B" and AB: "(A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B) \<in> Hset \<Phi>"
  shows "(B \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A) \<in> Hset \<Phi>"
proof (rule Hset_deduct[OF con\<Phi> fp\<Phi>])
  note wa = cwff_wff[OF ca] and wb = cwff_wff[OF cb]
  show "finite {A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B}" by simp
  show "{A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B} \<subseteq> Hset \<Phi>" using AB by simp
  show "{A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B} \<turnstile> B \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A"
    by (simp add: Hyp freep_finite leib_sym wa wb)
  show "cwff \<o> (B \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A)" by (rule cwff_LeibE[OF cb ca])
qed

lemma Hset_leib_trans:
  assumes ca: "cwff \<alpha> A" and wb: "wff\<^bsub>\<alpha>\<^esub>(B)" and cc: "cwff \<alpha> C"
  and AB: "(A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B) \<in> Hset \<Phi>" and BC: "(B \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> C) \<in> Hset \<Phi>"
  shows "(A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> C) \<in> Hset \<Phi>"
proof (rule Hset_deduct[OF con\<Phi> fp\<Phi>])
  note wa = cwff_wff[OF ca] and wc = cwff_wff[OF cc]
  let ?F = "{A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B, B \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> C}"
  show "finite ?F" by simp
  show "?F \<subseteq> Hset \<Phi>" using AB BC by simp
  show "?F \<turnstile> A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> C"
    by (meson Hyp \<open>finite {A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B, B \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> C}\<close> freep_finite insertCI
        leib_trans wa wb wc)
  show "cwff \<o> (A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> C)" by (rule cwff_LeibE[OF ca cc])
qed

lemma Hset_leib_cong:
  assumes cc: "cwff (\<alpha>\<^bold>\<Rightarrow>\<beta>) C" and cc': "cwff (\<alpha>\<^bold>\<Rightarrow>\<beta>) C'" and ca: "cwff \<alpha> A"
      and ca': "cwff \<alpha> A'"
      and CC: "(C \<^bold>\<doteq>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub> C') \<in> Hset \<Phi>" and AA: "(A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A') \<in> Hset \<Phi>"
    shows "((C \<^bold>\<cdot> A) \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> (C' \<^bold>\<cdot> A')) \<in> Hset \<Phi>"
proof (rule Hset_deduct[OF con\<Phi> fp\<Phi>])
  note wC = cwff_wff[OF cc] and wC' = cwff_wff[OF cc'] and
       wA = cwff_wff[OF ca] and wA' = cwff_wff[OF ca']
  let ?F = "{C \<^bold>\<doteq>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub> C', A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> A'}"
  have fp: "freep ?F" using freep_finite[of ?F] by simp
  show "finite ?F" by simp
  show "?F \<subseteq> Hset \<Phi>" using CC AA by simp
  show "?F \<turnstile> (C \<^bold>\<cdot> A) \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> (C' \<^bold>\<cdot> A')"
    by (meson Hyp fp insertCI leib_cong1 leib_cong2 leib_trans wA wA' wC wC'
              wff_App[OF wC' wA] wff_App[OF wC' wA'] wff_App[OF wC wA])
  show "cwff \<o> ((C \<^bold>\<cdot> A) \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> (C' \<^bold>\<cdot> A'))"
    by (rule cwff_LeibE[OF cwff_App[OF cc ca] cwff_App[OF cc' ca']])
qed

text \<open>Leibniz-equal propositions have the same truth (membership transfers along \<open>\<sim>\<close> at
  type \<open>\<o>\<close>); by Leibniz transport with the identity predicate.\<close>

lemma Hset_leib_mp:
  assumes ca: "cwff \<o> A" and cb: "cwff \<o> B" and AB: "(A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> B) \<in> Hset \<Phi>"
      and A: "A \<in> Hset \<Phi>"
    shows "B \<in> Hset \<Phi>"
proof (rule Hset_deduct[OF con\<Phi> fp\<Phi> _ _ _ cb])
  note wA = cwff_wff[OF ca] and wB = cwff_wff[OF cb]
  let ?F = "{A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> B, A}"
  let ?P = "\<^bold>\<Lambda>\<^bsub>\<o>\<^esub> (Bnd 0)"   \<comment> \<open>the identity predicate\<close>
  have wP: "wff\<^bsub>\<o>\<^bold>\<Rightarrow>\<o>\<^esub>(?P)" by (rule wff_AbsI) (simp add: wff_Fre)
  have fp: "freep ?F" using freep_finite[of ?F] by simp
  have PA: "?P \<^bold>\<cdot> A \<approx>\<^bsub>\<o>\<^esub> A" using beq.beta[OF wP wA] by simp
  have PB: "?P \<^bold>\<cdot> B \<approx>\<^bsub>\<o>\<^esub> B" using beq.beta[OF wP wB] by simp
  show "finite ?F" by simp
  show "?F \<subseteq> Hset \<Phi>" using AB A by simp
  have s1: "?F \<turnstile> A \<^bold>\<doteq>\<^bsub>\<o>\<^esub> B" by (auto intro: bprov.Hyp)
  show "?F \<turnstile> B"
    by (rule leib_transport[OF s1 fp wA wB wP PA PB]) (auto intro: bprov.Hyp)
qed

text \<open>The \<open>\<sim>\<close>-equivalence classes of closed well-formed terms (@{const cwff} from
  theory \<open>Syntax\<close>): \<open>A \<sim> B \<equiv> (A \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> B) \<in> H\<close> --- the Leibniz quotient of BKK's model-existence proof
  (BKK Theorem 6.33); the \<open>\<^sub>~\<nabla>\<close>-properties of Leibniz equality in \<open>H\<close> are BKK Lemma 6.23.\<close>

definition cls :: "'p tm \<Rightarrow> 'p tm set" where
  "cls A \<equiv> {B. \<exists>\<sigma>. cwff \<sigma> A \<and> cwff \<sigma> B \<and> (A \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> B) \<in> Hset \<Phi>}"
lemma cls_self: "cwff \<sigma> A \<Longrightarrow> A \<in> cls A"
  using Hset_leib_refl by (auto simp: cls_def)

text \<open>The quotient is faithful: two classes coincide exactly when the terms are Leibniz-equal in
  \<open>H\<close>.  This is what will give property q in the model.\<close>

lemma cls_eq_iff:
  assumes wA: "cwff \<sigma> A" and wB: "cwff \<sigma> B"
    shows "(cls A = cls B) \<longleftrightarrow> (A \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> B) \<in> Hset \<Phi>" 
  by (smt (verit, best) Collect_cong cls_def cls_self cwff_unique cwff_wff
      Hset_leib_sym Hset_leib_trans mem_Collect_eq wA wB)

lemma cls_rep:
  assumes "cwff \<sigma> A"
  shows "cwff \<sigma> (SOME B. B \<in> cls A) \<and> (A \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> (SOME B. B \<in> cls A)) \<in> Hset \<Phi>"
proof -
  have "(SOME B. B \<in> cls A) \<in> cls A" using cls_self[OF assms]
    by (metis someI)
  then obtain \<tau> where t: "cwff \<tau> A" "cwff \<tau> (SOME B. B \<in> cls A)"
    "(A \<^bold>\<doteq>\<^bsub>\<tau>\<^esub> (SOME B. B \<in> cls A)) \<in> Hset \<Phi>" by (auto simp: cls_def)
  have "\<tau> = \<sigma>" using cwff_unique[OF t(1) assms].
  thus ?thesis using t(2,3) by simp
qed

text \<open>The applicative structure of the term model (BKK Definition 3.1): the domain of type \<open>\<sigma>\<close>
  consists of the classes of closed terms of type \<open>\<sigma>\<close>, and application is term application.\<close>

definition Dm :: "ty \<Rightarrow> 'p tm set \<Rightarrow> bool" where "Dm \<sigma> X \<equiv> \<exists>A. cwff \<sigma> A \<and> X = cls A"
definition Ap :: "'p tm set \<Rightarrow> 'p tm set \<Rightarrow> 'p tm set" where
  "Ap X Y \<equiv> cls ((SOME A. A \<in> X) \<^bold>\<cdot> (SOME B. B \<in> Y))"
lemma Ap_cls:
  assumes wA: "cwff (\<alpha> \<^bold>\<Rightarrow> \<beta>) A" and wB: "cwff \<alpha> B"
    shows "Ap (cls A) (cls B) = cls (A \<^bold>\<cdot> B)"
proof -
  have a: "cwff (\<alpha> \<^bold>\<Rightarrow> \<beta>) (SOME A'. A' \<in> cls A)" "(A \<^bold>\<doteq>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub> (SOME A'. A' \<in> cls A)) \<in> Hset \<Phi>" 
    using cls_rep[OF wA] by auto
  have b: "cwff \<alpha> (SOME B'. B' \<in> cls B)" "(B \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> (SOME B'. B' \<in> cls B)) \<in> Hset \<Phi>"
    using cls_rep[OF wB] by auto
  have wAB: "cwff \<beta> (A \<^bold>\<cdot> B)" using wA wB
    by (auto simp: cwff_def intro: wff_App)
  have "((A \<^bold>\<cdot> B) \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> ((SOME A'. A' \<in> cls A) \<^bold>\<cdot> (SOME B'. B' \<in> cls B))) \<in> Hset \<Phi>"
    using Hset_leib_cong wA a(1) wB b(1) a(2) b(2) by (auto simp: cwff_def)
  moreover have "cwff \<beta> ((SOME A'. A' \<in> cls A) \<^bold>\<cdot> (SOME B'. B' \<in> cls B))" 
    using a(1) b(1) cwff_App by blast 
  ultimately have "cls (A \<^bold>\<cdot> B) = cls ((SOME A'. A' \<in> cls A) \<^bold>\<cdot> (SOME B'. B' \<in> cls B))"
    using cls_eq_iff wAB by blast
  thus ?thesis by (simp add: Ap_def)
qed
lemma Dm_cls: "cwff \<sigma> A \<Longrightarrow> Dm \<sigma> (cls A)" by (auto simp: Dm_def)

text \<open>Truth and falsity behave (the analogue of BKK Lemma 3.43 / property b): \<open>\<^bold>\<top> \<in> H\<close>, \<open>\<^bold>\<bottom> \<notin> H\<close>,
  so \<open>cls \<^bold>\<top> \<noteq> cls \<^bold>\<bottom>\<close>.\<close>

lemma Hset_TrueB: "\<^bold>\<top> \<in> Hset \<Phi>"
  using Hset_deduct bprov_TrueB con\<Phi> cwff_TrueB fp\<Phi> by blast 
lemma Hset_not_FalseB: "\<^bold>\<bottom> \<notin> Hset \<Phi>"
  by (metis hintikka_model_axioms Hyp con_def con_Hset hintikka_model_def)
lemma TF: "cls \<^bold>\<top> \<noteq> cls \<^bold>\<bottom>"
  using Hset_TrueB Hset_leib_mp Hset_not_FalseB cls_eq_iff con\<Phi>
        cwff_FalseB cwff_TrueB fp\<Phi> by blast

subsubsection \<open>Satisfaction bridges: membership in \<open>H\<close> as truth
  (BKK Lemma 6.21, Lemmas 6.25--6.26)\<close>

text \<open>\<open>H\<close> never contains both \<open>\<phi>\<close> and \<open>\<^bold>\<not>\<phi>\<close> (BKK's property \<open>\<^sub>~\<nabla>\<^sub>c\<close>, Definition 6.19,
  here for arbitrary sentences via Lemma 6.10).\<close>

lemma Hset_notboth: "wff\<^bsub>\<o>\<^esub>(\<phi>) \<Longrightarrow> \<phi> \<in> Hset \<Phi> \<Longrightarrow> \<^bold>\<not> \<phi> \<notin> Hset \<Phi>"
    using con\<Phi> con_Hset con_not_both fp\<Phi> by auto

text \<open>Boolean extensionality inside \<open>H\<close> (via the rule \<open>NK(b)\<close>; the saturated-sets lemma for
  property b, BKK Lemma 6.26): a member of \<open>H\<close> is Leibniz-equal to \<open>\<^bold>\<top>\<close>, a non-member
  to \<open>\<^bold>\<bottom>\<close>.\<close>

lemma Hset_eq_TrueB:
  assumes p: "\<phi> \<in> Hset \<Phi>" and w: "cwff \<o> \<phi>"
  shows "(\<phi> \<^bold>\<doteq>\<^bsub>\<o>\<^esub> \<^bold>\<top>) \<in> Hset \<Phi>"
proof (rule Hset_deduct[OF con\<Phi> fp\<Phi>, of "{\<phi>}"])
  show "finite {\<phi>}" by simp
  show "{\<phi>} \<subseteq> Hset \<Phi>" using p by simp
  show "{\<phi>} \<turnstile> \<phi> \<^bold>\<doteq>\<^bsub>\<o>\<^esub> \<^bold>\<top>"
    by (metis BoolE Hyp bprov_TrueB cwff_def insertCI insert_is_Un w wff_TrueB)
  show "cwff \<o> (\<phi> \<^bold>\<doteq>\<^bsub>\<o>\<^esub> \<^bold>\<top>)"
    by (metis cwff_App cwff_TrueB cwff_def fvs_defs(5) w wff_Leib)   
qed

lemma Hset_eq_FalseB: assumes np: "\<^bold>\<not> \<phi> \<in> Hset \<Phi>" and w: "cwff \<o> \<phi>"
  shows "(\<phi> \<^bold>\<doteq>\<^bsub>\<o>\<^esub> \<^bold>\<bottom>) \<in> Hset \<Phi>"
proof (rule Hset_deduct[OF con\<Phi> fp\<Phi>, of "{\<^bold>\<not> \<phi>}"])
  show "finite {\<^bold>\<not> \<phi>}" by simp
  show "{\<^bold>\<not> \<phi>} \<subseteq> Hset \<Phi>" using np by simp
  show "{\<^bold>\<not> \<phi>} \<turnstile> \<phi> \<^bold>\<doteq>\<^bsub>\<o>\<^esub> \<^bold>\<bottom>" 
    by (metis BoolE Hyp NegE TrueB_def Un_empty_right
        Un_insert_right bprov_TrueB cwff_wff insertCI w wff_FalseB)
  show "cwff \<o> (\<phi> \<^bold>\<doteq>\<^bsub>\<o>\<^esub> \<^bold>\<bottom>)" 
    by (metis w cwff_def cwff_FalseB cwff_App wff_Leib fvs_defs(5)) 
qed

text \<open>Sentences with the same truth value in \<open>H\<close> are Leibniz-equal in \<open>H\<close> (the general form
  of the \<open>NK(b)\<close> bridge, cf.\ BKK Lemma 6.26).\<close>

lemma Hset_iff_eq:
  assumes wp: "cwff \<o> \<phi>" and wq: "cwff \<o> \<psi>"
      and iff: "\<phi> \<in> Hset \<Phi> \<longleftrightarrow> \<psi> \<in> Hset \<Phi>" 
  shows "(\<phi> \<^bold>\<doteq>\<^bsub>\<o>\<^esub> \<psi>) \<in> Hset \<Phi>" 
  by (metis Hset_eq_FalseB Hset_eq_TrueB Hset_maximal cls_eq_iff
      cwff_FalseB cwff_TrueB iff wp wq)

text \<open>THE satisfaction bridge: a sentence's class is the class of \<open>\<^bold>\<top>\<close> exactly when it is
  in \<open>H\<close> (the \<open>\<upsilon>\<close>-valuation of the term model in the proof of BKK Theorem 6.33).\<close>

lemma cls_TrueB_iff: "cwff \<o> \<phi> \<Longrightarrow> cls \<phi> = cls \<^bold>\<top> \<longleftrightarrow> \<phi> \<in> Hset \<Phi>" 
  by (metis Hset_eq_FalseB Hset_eq_TrueB Hset_maximal TF cls_eq_iff cwff_FalseB cwff_TrueB)

text \<open>Property b at the class level: the boolean domain has exactly the classes of \<open>\<^bold>\<top>\<close>
  and \<open>\<^bold>\<bottom>\<close> (BKK Definition 3.46).\<close>

lemma cls_bool: "cwff \<o> \<phi> \<Longrightarrow> cls \<phi> = cls \<^bold>\<top> \<or> cls \<phi> = cls \<^bold>\<bottom>" 
  by (metis TF cls_eq_iff cwff_FalseB cls_TrueB_iff Hset_iff_eq)
lemma cls_FalseB_iff: "cwff \<o> \<phi> \<Longrightarrow> cls \<phi> = cls \<^bold>\<bottom> \<longleftrightarrow> \<phi> \<notin> Hset \<Phi>" 
  by (metis cls_eq_iff cwff_FalseB TF Hset_iff_eq cls_TrueB_iff)

subsubsection \<open>The evaluation and logical conditions of the term model\<close>

text \<open>The \<open>\<beta>\<close>-condition (BKK Definition 3.18(4)) inside \<open>H\<close>: a \<open>\<beta>\<close>-redex is Leibniz-equal to
  its reduct, via the rule \<open>NK(\<beta>)\<close> applied to reflexivity.\<close>

lemma Hset_beta:
  assumes wAbs: "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)" and wa: "cwff \<sigma> a"
    shows "((\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<^bold>\<cdot> a \<^bold>\<doteq>\<^bsub>\<tau>\<^esub> b\<^bold>\<langle>a\<^bold>\<rangle>) \<in> Hset \<Phi>"
proof (rule Hset_deduct[OF con\<Phi> fp\<Phi>, of "{}"])
  let ?A = "(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<^bold>\<cdot> a"  let ?B = "b\<^bold>\<langle>a\<^bold>\<rangle>"
  have wA: "wff\<^bsub>\<tau>\<^esub>(?A)"
    using cwff_wff[OF wAbs] cwff_wff[OF wa] by (auto intro: wff_App)
  have step: "(?B \<^bold>\<doteq>\<^bsub>\<tau>\<^esub> ?B) \<approx>\<^bsub>\<o>\<^esub> (?A \<^bold>\<doteq>\<^bsub>\<tau>\<^esub> ?B)" 
    by (meson appL appR beq.sym beta cwff_wff wAbs wa wff_Leib wff_opn)
  show "{} \<turnstile> ?A \<^bold>\<doteq>\<^bsub>\<tau>\<^esub> ?B"
    by (meson Beta cwff_def finite.emptyI freep_finite leib_refl local.step wAbs wa wff_opn) 
  show "finite {}" by simp
  show "{} \<subseteq> Hset \<Phi>" by simp
  show "cwff \<o> (?A \<^bold>\<doteq>\<^bsub>\<tau>\<^esub> ?B)"
    by (meson cwff_App cwff_def cwff_opn fvs_defs(5) wAbs wa wff_Leib)
qed

text \<open>The \<open>L\<^bsub>\<not>\<^esub>\<close> condition (BKK Figure 2) at the class level, from maximality
  and consistency of \<open>H\<close>.\<close>

lemma cls_neg: "cwff \<o> \<phi> \<Longrightarrow> cls (\<^bold>\<not> \<phi>) = (if cls \<phi> = cls \<^bold>\<top> then cls \<^bold>\<bottom> else cls \<^bold>\<top>)"
  by (meson Hset_maximal Hset_notboth cwff_App cwff_Neg cwff_def
            cls_FalseB_iff cls_TrueB_iff)

text \<open>The \<open>L\<^bsub>\<or>\<^esub>\<close> condition: \<open>H\<close> treats disjunction disjunctively (BKK \<open>\<^sub>~\<nabla>\<^sub>\<or>\<close>, Definition 6.19).\<close>

lemma Hset_dis_iff:
  assumes wp: "cwff \<o> \<phi>" and wq: "cwff \<o> \<psi>"
    shows "\<phi> \<^bold>\<or> \<psi> \<in> Hset \<Phi> \<longleftrightarrow> \<phi> \<in> Hset \<Phi> \<or> \<psi> \<in> Hset \<Phi>" 
proof
  assume d: "\<phi> \<^bold>\<or> \<psi> \<in> Hset \<Phi>"
  show "\<phi> \<in> Hset \<Phi> \<or> \<psi> \<in> Hset \<Phi>"
  proof (rule ccontr)
    assume "\<not> (\<phi> \<in> Hset \<Phi> \<or> \<psi> \<in> Hset \<Phi>)"
    hence np: "\<^bold>\<not> \<phi> \<in> Hset \<Phi>" and nq: "\<^bold>\<not> \<psi> \<in> Hset \<Phi>"
      using Hset_maximal[OF wp] Hset_maximal[OF wq] by blast+
    let ?F = "{\<phi> \<^bold>\<or> \<psi>, \<^bold>\<not> \<phi>, \<^bold>\<not> \<psi>}"
    have "?F \<turnstile> \<phi> \<^bold>\<or> \<psi>" by (auto intro: bprov.Hyp)
    moreover have "?F \<union> {\<phi>} \<turnstile> \<^bold>\<bottom>"
      by (metis Hyp NegE insertCI insert_is_Un sup.commute wff_FalseB)   
    moreover have "?F \<union> {\<psi>} \<turnstile> \<^bold>\<bottom>"
      by (metis Hyp NegE Un_insert_right insertCI insert_subset sup_ge1 wff_FalseB)
    ultimately have "?F \<turnstile> \<^bold>\<bottom>"
      using cwff_wff[OF wp] cwff_wff[OF wq] by (metis bprov.DisE)
    moreover have "con ?F"
      by (meson Hset_finite_con con\<Phi> d empty_subsetI finite.emptyI finite.insertI
                fp\<Phi> insert_subsetI np nq)
    ultimately show False by (simp add: con_def)
  qed
next
  show "\<phi> \<in> Hset \<Phi> \<or> \<psi> \<in> Hset \<Phi> \<Longrightarrow> \<phi> \<^bold>\<or> \<psi> \<in> Hset \<Phi>" 
    by (meson DisIL DisIR Hset_deduct Hyp bprov_finite con\<Phi> cwff_App
        cwff_Dis cwff_def fp\<Phi> wp wq)
qed

lemma cls_dis:
  assumes wp: "cwff \<o> \<phi>" and wq: "cwff \<o> \<psi>"
  shows "cls (\<phi> \<^bold>\<or> \<psi>) = (if cls \<phi> = cls \<^bold>\<top> \<or> cls \<psi> = cls \<^bold>\<top> then cls \<^bold>\<top> else cls \<^bold>\<bottom>)"
proof -
  have wd: "cwff \<o> (\<phi> \<^bold>\<or> \<psi>)" using wp wq by (auto simp: cwff_def)
  show ?thesis by (simp add: Hset_dis_iff cls_FalseB_iff cls_TrueB_iff wd wp wq)
qed

text \<open>The \<open>L\<^sup>\<sigma>\<^bsub>\<forall>\<^esub>\<close> condition: \<open>H\<close> treats the quantifier universally --- \<open>NK(\<Pi>E)\<close> gives one
  direction, the witness property \<open>\<^sub>~\<nabla>\<^sub>\<exists>\<close> (BKK Definition 6.19) together with maximality the
  other.\<close>

lemma Hset_pi_iff:
  assumes wf: "cwff (\<sigma>\<^bold>\<Rightarrow>\<o>) f"
    shows "(Pi \<sigma>) \<^bold>\<cdot> f \<in> Hset \<Phi> \<longleftrightarrow> (\<forall>a. cwff \<sigma> a \<longrightarrow> f \<^bold>\<cdot> a \<in> Hset \<Phi>)"
proof
  assume pf: "(Pi \<sigma>) \<^bold>\<cdot> f \<in> Hset \<Phi>"
  have step: "f \<^bold>\<cdot> a \<in> Hset \<Phi>" if wa: "cwff \<sigma> a" for a
    by (meson Hset_maximal Hyp NegE PiE con\<Phi> con_Hset con_def
              cwff_App cwff_def fp\<Phi> local.wf pf wa wff_FalseB)
  thus "\<forall>a. cwff \<sigma> a \<longrightarrow> f \<^bold>\<cdot> a \<in> Hset \<Phi>" by blast
next
  assume all: "\<forall>a. cwff \<sigma> a \<longrightarrow> f \<^bold>\<cdot> a \<in> Hset \<Phi>"
  show "(Pi \<sigma>) \<^bold>\<cdot> f \<in> Hset \<Phi>"
  proof (rule ccontr)
    assume npf: "(Pi \<sigma>) \<^bold>\<cdot> f \<notin> Hset \<Phi>"
    have wPf: "wff\<^bsub>\<o>\<^esub>((Pi \<sigma>) \<^bold>\<cdot> f)"
      using cwff_wff[OF wf] by (auto intro: wff_App wff_Pi)
    have cPf: "fvs ((Pi \<sigma>) \<^bold>\<cdot> f) = {}"
      using cwff_closed[OF wf] by simp
    have n: "\<^bold>\<not> ((Pi \<sigma>) \<^bold>\<cdot> f) \<in> Hset \<Phi>"
      using Hset_maximal[OF cwffI[OF wPf cPf]] npf by blast
    have wn: "wff\<^bsub>\<o>\<^esub>(\<^bold>\<not> ((Pi \<sigma>) \<^bold>\<cdot> f))" using wPf by (rule wff_Not)
    have cn: "fvs (\<^bold>\<not> ((Pi \<sigma>) \<^bold>\<cdot> f)) = {}" using cPf by simp
    obtain c where nc: "\<^bold>\<not> (f \<^bold>\<cdot> (c\<^sup>p\<^bsub>\<sigma>\<^esub>)) \<in> Hset \<Phi>"
      using Hset_saturated[OF con\<Phi> fp\<Phi> cwffI[OF wn cn] n] by blast
    have inc: "f \<^bold>\<cdot> (c\<^sup>p\<^bsub>\<sigma>\<^esub>) \<in> Hset \<Phi>"
      using all[rule_format, of "c\<^sup>p\<^bsub>\<sigma>\<^esub>"] cwff_Par[of \<sigma> c] by simp
    show False
      using Hset_notboth[OF wff_App[OF cwff_wff[OF wf] wff_Par] inc] nc by simp
  qed
qed

lemma cls_pi:
  assumes wf: "cwff (\<sigma>\<^bold>\<Rightarrow>\<o>) f"
  shows "cls ((Pi \<sigma>) \<^bold>\<cdot> f) = (if (\<forall>a. cwff \<sigma> a \<longrightarrow> Ap (cls f) (cls a) = cls \<^bold>\<top>)
                             then cls \<^bold>\<top> else cls \<^bold>\<bottom>)"
proof -
  have wPf: "cwff \<o> ((Pi \<sigma>) \<^bold>\<cdot> f)"
    using wf by (auto simp: cwff_def intro: wff_App wff_Pi)
  have e: "(Ap (cls f) (cls a) = cls \<^bold>\<top>) = (f \<^bold>\<cdot> a \<in> Hset \<Phi>)" if a: "cwff \<sigma> a" for a
    using Ap_cls[OF wf a] cls_TrueB_iff[OF cwff_App[OF wf a]] by simp
  have inner: "(\<forall>a. cwff \<sigma> a \<longrightarrow> Ap (cls f) (cls a) = cls \<^bold>\<top>)
      = (\<forall>a. cwff \<sigma> a \<longrightarrow> App f a \<in> Hset \<Phi>)" using e by blast
  show ?thesis
    using cls_TrueB_iff[OF wPf] cls_FalseB_iff[OF wPf] Hset_pi_iff[OF wf] inner
    by (cases "\<forall>a. cwff \<sigma> a \<longrightarrow> f \<^bold>\<cdot> a \<in> Hset \<Phi>") auto
qed

text \<open>The \<open>\<beta>\<close>-condition transfers membership: a redex of type \<open>\<o>\<close> is in \<open>H\<close> exactly when its
  reduct is (via the Leibniz bridge).\<close>

lemma Hset_beta_iff:
  assumes "cwff (\<sigma>\<^bold>\<Rightarrow>\<o>) (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)" and "cwff \<sigma> a"
  shows "(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<^bold>\<cdot> a \<in> Hset \<Phi> \<longleftrightarrow> b\<^bold>\<langle>a\<^bold>\<rangle> \<in> Hset \<Phi>"
  by (meson Hset_beta Hset_leib_mp Hset_leib_sym con\<Phi> cwff_App cwff_opn fp\<Phi> assms)

text \<open>Type uniqueness of the classes (BKK: the domains are disjoint by type).\<close>

lemma cls_type:
  "cwff \<sigma> s \<Longrightarrow> cwff \<tau> t \<Longrightarrow> cls s = cls t \<Longrightarrow> \<sigma> = \<tau>" 
  by (smt (verit, ccfv_SIG) cls_def cls_self cwff_unique mem_Collect_eq)

text \<open>Property q (BKK Definition 3.46): the Leibniz combinator itself is the identity
  relation of the term model, by @{thm cls_eq_iff}.\<close>

text \<open>The one step behind functionality and description: if every instance of an abstracted
  body lies in \<open>H\<close>, the \<open>\<Pi>\<close>-sentence lies in \<open>H\<close> by saturation (@{thm [source] Hset_pi_iff}),
  and anything derivable from it is in \<open>H\<close> by @{thm [source] Hset_deduct}.\<close>

lemma Hset_forall_intro:
  assumes wB: "cwff (\<sigma>\<^bold>\<Rightarrow>\<o>) (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> body)"
      and inst: "\<And>a. cwff \<sigma> a \<Longrightarrow> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> body) \<^bold>\<cdot> a \<in> Hset \<Phi>"
      and drv: "{\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> body} \<turnstile> S"
      and cS: "cwff \<o> S"
    shows "S \<in> Hset \<Phi>"
proof (rule Hset_deduct[OF con\<Phi> fp\<Phi>, of "{\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> body}"])
  show "finite {\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> body}" by simp
  show "{\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> body} \<subseteq> Hset \<Phi>"
    unfolding Forall_def using Hset_pi_iff[OF wB] inst by blast
  show "{\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> body} \<turnstile> S" by (rule drv)
  show "cwff \<o> S" by (rule cS)
qed

text \<open>Property f (functionality, BKK Definition 3.46) via the rule \<open>NK(f)\<close>: two functions
  that agree on every class are Leibniz-equal in \<open>H\<close>.\<close>

lemma cls_ext:
  assumes wg: "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) g" and wh: "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) h"
      and ag: "\<And>a. cwff \<sigma> a \<Longrightarrow> Ap (cls g) (cls a) = Ap (cls h) (cls a)"
    shows "cls g = cls h"
proof -
  have lcg: "lc g" and lch: "lc h" using wg wh
    by (auto intro: cwff_lc)
  let ?body = "g \<^bold>\<cdot> (Bnd 0) \<^bold>\<doteq>\<^bsub>\<tau>\<^esub> h \<^bold>\<cdot> (Bnd 0)"
  have opnb: "?body\<^bold>\<langle>u\<^bold>\<rangle> = (g \<^bold>\<cdot> u \<^bold>\<doteq>\<^bsub>\<tau>\<^esub> h \<^bold>\<cdot> u)" for u using lcg lch
    by simp
  \<comment> \<open>the abstracted body is a closed well-formed predicate\<close>
  have wB: "cwff (\<sigma>\<^bold>\<Rightarrow>\<o>) (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?body)"
  proof -
    have "wff\<^bsub>\<o>\<^esub>(?body\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)" for x unfolding opnb
      using cwff_wff[OF wg] cwff_wff[OF wh]
      by (auto intro: wff_App wff_Fre)
    hence "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?body)" by (rule wff_AbsI)
    moreover have "fvs (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?body) = {}"
      using cwff_closed[OF wg] cwff_closed[OF wh]
      by (simp add: Leib_def)
    ultimately show ?thesis by (simp add: cwff_def)
  qed
  \<comment> \<open>pointwise agreement puts every instance of the body in \<open>H\<close>\<close>
  have inst: "(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?body) \<^bold>\<cdot> a \<in> Hset \<Phi>" if a: "cwff \<sigma> a" for a
    by (smt (verit, ccfv_threshold) Ap_cls Hset_beta_iff ag
        cls_eq_iff cwff_App opnb that wB wg wh)
  \<comment> \<open>hence the \<open>\<Pi>\<close>-sentence is in \<open>H\<close>, and \<open>NK(f)\<close> yields the equation\<close>
  have "(g \<^bold>\<doteq>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> h) \<in> Hset \<Phi>"
  proof (rule Hset_forall_intro[OF wB inst])
    have "{\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> ?body} \<turnstile> \<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> ?body" by (auto intro: bprov.Hyp)
    thus "{\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> ?body} \<turnstile> g \<^bold>\<doteq>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> h"
      using FuncE cwff_wff wg wh by blast
    show "cwff \<o> (g \<^bold>\<doteq>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> h)" by (rule cwff_LeibE[OF wg wh])
  qed
  thus ?thesis using cls_eq_iff[OF wg wh] by simp
qed

text \<open>The description condition of the term model (beyond BKK; cf.\ Andrews 1972): a class
that provably behaves as the singleton of \<open>a\<close> is mapped by \<open>Iota \<sigma>\<close> to the class of \<open>a\<close>.
Functional extensionality \<open>NK(f)\<close> reduces the pointwise hypothesis to a Leibniz equation
with the literal singleton \<open>(Leib \<sigma>) \<^bold>\<cdot> a\<close>, which the axiom \<open>NK(\<iota>)\<close> describes.\<close>

lemma cls_desc:
  assumes wf: "cwff (\<sigma>\<^bold>\<Rightarrow>\<o>) f" and wa: "cwff \<sigma> a"
      and sing: "\<And>b. cwff \<sigma> b \<Longrightarrow> (Ap (cls f) (cls b) = cls \<^bold>\<top>) = (cls b = cls a)"
    shows "cls ((Iota \<sigma>) \<^bold>\<cdot> f) = cls a"
proof -
  have lcf: "lc f" and lca: "lc a" using wf wa
    by (auto intro: cwff_lc)
  let ?body = "f \<^bold>\<cdot> (Bnd 0) \<^bold>\<doteq>\<^bsub>\<o>\<^esub> ((Leib \<sigma>) \<^bold>\<cdot> a) \<^bold>\<cdot> (Bnd 0)"
  have opnb: "?body\<^bold>\<langle>u\<^bold>\<rangle> = (f \<^bold>\<cdot> u \<^bold>\<doteq>\<^bsub>\<o>\<^esub> ((Leib \<sigma>) \<^bold>\<cdot> a) \<^bold>\<cdot> u)" for u
    using lcf lca by simp
  have wB: "cwff (\<sigma>\<^bold>\<Rightarrow>\<o>) (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?body)"
  proof -
    have "wff\<^bsub>\<o>\<^esub>(?body\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)" for x unfolding opnb
      using cwff_wff[OF wf] cwff_wff[OF wa]
      by (auto intro: wff_App wff_Fre)
    hence "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?body)" by (rule wff_AbsI)
    moreover have "fvs (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?body) = {}" using cwff_def local.wf wa
      by auto
    ultimately show ?thesis by (simp add: cwff_def)
  qed
  \<comment> \<open>the pointwise singleton facts land in \<open>H\<close>\<close>
  have inst: "(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?body) \<^bold>\<cdot> b \<in> Hset \<Phi>" if b: "cwff \<sigma> b" for b
    by (metis (no_types, opaque_lifting) Ap_cls Hset_beta_iff Hset_iff_eq cls_TrueB_iff
              cls_eq_iff cwff_App cwff_Leib local.wf opnb sing that wB wa)
  \<comment> \<open>\<open>NK(f)\<close> reduces to the literal singleton, \<open>NK(\<iota>)\<close> describes it\<close>
  have "(((Iota \<sigma>) \<^bold>\<cdot> f) \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> a) \<in> Hset \<Phi>"
  proof (rule Hset_forall_intro[OF wB inst])
    let ?F = "{\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> ?body}"
    have fpF: "freep ?F" by (rule freep_finite) simp
    have PiD: "?F \<turnstile> \<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> ?body"
      by (auto intro: bprov.Hyp)
    show "?F \<turnstile> (Iota \<sigma>) \<^bold>\<cdot> f \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> a"
      by (rule leib_trans[OF
        leib_cong2[OF bprov.FuncE[OF PiD cwff_wff[OF wf] 
                cwff_wff[OF cwff_App[OF cwff_Leib wa]]] fpF
                    cwff_wff[OF wf] cwff_wff[OF cwff_App[OF
                    cwff_Leib wa]] 
              wff_Iota] bprov.Desc[OF cwff_wff[OF wa]] fpF
                  wff_App[OF wff_Iota cwff_wff[OF wf]] 
            wff_App[OF wff_Iota cwff_wff[OF cwff_App[OF cwff_Leib
                wa]]] cwff_wff[OF wa]])
    show "cwff \<o> ((Iota \<sigma>) \<^bold>\<cdot> f \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> a)" 
      by (metis wa cwff_App local.wf cwff_Leib cwff_Iota)
  qed
  thus ?thesis
    using cls_eq_iff[OF cwff_App[OF cwff_Iota wf] wa] by simp
qed

text \<open>Primitive equality in \<open>H\<close> (BKK Remark 7.9): reflexivity is \<open>\<nabla>\<^bsub>=\<^sub>r\<^esub>\<close> via \<open>NK(=\<^sub>r)\<close>, and
primitive and Leibniz equality coincide in \<open>H\<close> --- \<open>\<rightarrow>\<close> via \<open>NK(=\<^sub>l)\<close> (\<open>\<nabla>\<^bsub>=\<^sub>\<doteq>\<^esub>\<close>), \<open>\<leftarrow>\<close> by
Leibniz substitution into \<open>\<lambda>x. a \<^bold>=\<^bsub>\<sigma>\<^esub> x\<close> from reflexivity.\<close>

lemma Hset_peq_iff:
  assumes wa: "cwff \<sigma> a" and wb: "cwff \<sigma> b"
    shows "(a \<^bold>=\<^bsub>\<sigma>\<^esub> b) \<in> Hset \<Phi> \<longleftrightarrow> (a \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> b) \<in> Hset \<Phi>"
proof
  assume p: "(a \<^bold>=\<^bsub>\<sigma>\<^esub> b) \<in> Hset \<Phi>" show "(a \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> b) \<in> Hset \<Phi>"
  proof (rule Hset_deduct[OF con\<Phi> fp\<Phi>, of "{a \<^bold>=\<^bsub>\<sigma>\<^esub> b}"])
    show "finite {a \<^bold>=\<^bsub>\<sigma>\<^esub> b}" by simp
    show "{a \<^bold>=\<^bsub>\<sigma>\<^esub> b} \<subseteq> Hset \<Phi>" using p by simp
    show "{a \<^bold>=\<^bsub>\<sigma>\<^esub> b} \<turnstile> a \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> b"
      by (auto intro: bprov.EqL bprov.Hyp)
    show "cwff \<o> (a \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> b)" by (rule cwff_LeibE[OF wa wb])
  qed
next
  assume l: "(a \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> b) \<in> Hset \<Phi>" show "(a \<^bold>=\<^bsub>\<sigma>\<^esub> b) \<in> Hset \<Phi>"
  proof (rule Hset_deduct[OF con\<Phi> fp\<Phi>, of "{a \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> b}"])
    show "finite {a \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> b}" by simp
    show "{a \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> b} \<subseteq> Hset \<Phi>" using l by simp
    show "{a \<^bold>\<doteq>\<^bsub>\<sigma>\<^esub> b} \<turnstile> a \<^bold>=\<^bsub>\<sigma>\<^esub> b"
      by (rule leib_to_peq[OF _ _ cwff_wff[OF wa] cwff_wff[OF wb]])
         (auto intro: bprov.Hyp freep_finite)
    show "cwff \<o> (a \<^bold>=\<^bsub>\<sigma>\<^esub> b)"
      using cwff_wff[OF wa] cwff_wff[OF wb] cwff_closed[OF wa] cwff_closed[OF wb]
      by (auto simp: cwff_def)
  qed
qed

end

subsubsection \<open>Model existence (BKK Theorem 7.6)\<close>

text \<open>The maximal saturated extension \<open>Hset \<Phi>\<close> --- BKK's Hintikka set; we use the two names
  interchangeably from here on --- induces a term evaluation: the class map \<open>cls\<close> together with the term-model
  domains and application satisfies every @{locale valuation} condition.  Via the bridge
  \<open>valuation \<subseteq> bkk_model\<close> of theory \<open>Semantics\<close>, every \<open>NK\<close>-consistent set of sentences therefore
  has a model in the class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> --- BKK's model-existence theorem.\<close>

sublocale hintikka_model \<subseteq> V: valuation Dm Ap cls
proof
  show "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<Longrightarrow> cwff \<sigma> a \<Longrightarrow> Ap (cls (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)) (cls a) = cls (b\<^bold>\<langle>a\<^bold>\<rangle>)"
    for \<sigma> \<tau> b a by (metis (no_types, lifting) Ap_cls Hset_beta cls_eq_iff cwff_App cwff_opn)
  show "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) g \<Longrightarrow> cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) h \<Longrightarrow> (\<And>a. cwff \<sigma> a
      \<Longrightarrow> Ap (cls g) (cls a) = Ap (cls h) (cls a)) \<Longrightarrow> cls g = cls h"
    for \<sigma> \<tau> g h by (rule cls_ext)
  show "cwff \<sigma> a \<Longrightarrow> cwff \<sigma> b \<Longrightarrow> (Ap (Ap (cls (Eq \<sigma>)) (cls a)) (cls b)
      = cls \<^bold>\<top>) = (cls a = cls b)" for \<sigma> a b
  proof -
    assume wa: "cwff \<sigma> a" and wb: "cwff \<sigma> b"
    have 2: "Ap (cls ((Eq \<sigma>) \<^bold>\<cdot> a)) (cls b) = cls (a \<^bold>=\<^bsub>\<sigma>\<^esub> b)"
      using Ap_cls[OF cwff_App[OF cwff_Eq wa] wb] by simp
    have wab: "cwff \<o> (a \<^bold>=\<^bsub>\<sigma>\<^esub> b)"
      using cwff_App[OF cwff_App[OF cwff_Eq wa] wb] by simp
    show "(Ap (Ap (cls (Eq \<sigma>)) (cls a)) (cls b) = cls \<^bold>\<top>) = (cls a = cls b)"
      using Ap_cls[OF cwff_Eq wa] 2 cls_TrueB_iff[OF wab]
            Hset_peq_iff[OF wa wb] cls_eq_iff[OF wa wb] by simp
  qed
qed(auto simp: Ap_cls Dm_def cls_type TF cls_desc cls_pi cls_dis cls_neg cls_bool)

subsubsection \<open>The truth lemma\<close>

context hintikka_model
begin

text \<open>THE TRUTH LEMMA: the satisfaction claim of BKK Theorem 6.33 (the underlying Hintikka
  properties are BKK Lemma 6.21).  A sentence denotes its own class --- under @{emph \<open>any\<close>}
  assignment, since a closed formula ignores it.  It denotes the truth value \<open>cls \<^bold>\<top>\<close> of the
  term model exactly when it belongs to \<open>H\<close>.\<close>

theorem truth_lemma:
  "cwff \<o> \<phi> \<Longrightarrow> V.Eval \<xi> \<phi> = cls \<^bold>\<top> \<longleftrightarrow> \<phi> \<in> Hset \<Phi>"
  using cls_TrueB_iff msub_closed cwff_closed V.Eval_def by metis

end

subsubsection \<open>Model existence, packaged: the term model\<close>

text \<open>A set that injects into the term type of a countable signature is countable.\<close>

lemma countable_of_inj_on_tm:
  fixes rep :: "'a \<Rightarrow> 'p::countable tm"
  assumes "inj_on rep D" shows "countable D"
proof -
  have "inj_on (to_nat \<circ> rep) D"
    by (rule comp_inj_on[OF assms]) (rule inj_on_subset[OF inj_to_nat subset_UNIV])
  thus ?thesis unfolding countable_def by blast
qed

text \<open>The construction, packaged once: every consistent parameter-rich set \<open>\<Phi>\<close> of sentences
  has a \<open>\<Sigma>\<close>-Henkin model --- the Hintikka term model, whose domains are \<open>\<sim>\<close>-classes of
  closed wffs --- satisfying every member of \<open>\<Phi>\<close> (the model-existence theorem, BKK
  Theorem 7.6).  The total domain injects into the term type, so over a countable signature
  it is countable (@{thm [source] countable_of_inj_on_tm}).  The refuting countermodel, the
  completeness theorem and the single-sentence model-existence form are all instances.\<close>

theorem term_model_sat:
  fixes \<Phi> :: "'p::infinite tm set"
  assumes con: "con \<Phi>" and fp: "richp \<Phi>" and sen: "\<And>B. B \<in> \<Phi> \<Longrightarrow> cwff \<o> B"
  obtains Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
    and vl \<xi> and rep :: "'p tm set \<Rightarrow> 'p tm"
  where "bkk_model Dm Ap Ee vl" "inj_on rep {x. \<exists>\<tau>. Dm \<tau> x}"
        "app_struct.asg Dm \<xi>" "\<forall>B\<in>\<Phi>. vl (Ee \<xi> B)"
proof -
  interpret H: hintikka_model \<Phi> by unfold_locales (rule con fp)+
  define \<xi> :: "nat \<Rightarrow> ty \<Rightarrow> 'p tm set" where
    "\<xi> \<equiv> \<lambda>n \<tau>. H.cls (undefined\<^sup>p\<^bsub>\<tau>\<^esub>)"
  have r: "H.V.vresp \<xi>"
    by (auto simp: \<xi>_def H.V.vresp_def intro: H.Dm_cls cwff_Par)
  have ra: "app_struct.asg H.Dm \<xi>" using r
    by (simp add: H.V.bkkA.asg_def H.V.vresp_def)
  have bm: "bkk_model H.Dm H.Ap H.V.Eval (\<lambda>a. a = H.cls \<^bold>\<top>)"
    by intro_locales
  \<comment> \<open>the term model satisfies every member of \<open>\<Phi>\<close> by the truth lemma\<close>
  have sat: "\<forall>B\<in>\<Phi>. H.V.Eval \<xi> B = H.cls \<^bold>\<top>"
    using H.truth_lemma sen Phi_sub_Hset[of \<Phi>]
    by (auto simp: cwff_def)
  \<comment> \<open>the total domain injects into the term type: choose a representative of each class\<close>
  have "{x. \<exists>\<tau>. H.Dm \<tau> x} \<subseteq> H.cls ` UNIV" by (auto simp: H.Dm_def)
  hence inj: "inj_on (inv_into UNIV H.cls) {x. \<exists>\<tau>. H.Dm \<tau> x}"
    by (rule inj_on_inv_into)
  show ?thesis by (rule that[OF bm inj ra]) (use sat in auto)
qed

text \<open>The refuting instance: if \<open>A\<close> is not derivable @{emph \<open>from\<close>} a parameter-rich set \<open>\<Phi>\<close>
  of closed sentences, the term model of \<open>{\<^bold>\<not>A} \<union> \<Phi>\<close> satisfies every hypothesis yet refutes \<open>A\<close> ---
  the abstract negation law @{thm [source] sigma_model.sat_Neg} turns satisfaction of
  \<open>\<^bold>\<not>A\<close> into refutation of \<open>A\<close>.\<close>

lemma refuting_term_model_hyps:
  fixes \<Phi> :: "'p::infinite tm set" and A :: "'p tm"
  assumes c: "cwff \<o> A" and fp: "richp \<Phi>" and sen: "\<And>B. B \<in> \<Phi> \<Longrightarrow> cwff \<o> B"
      and nd: "\<not> \<Phi> \<turnstile> A"
  obtains Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
    and vl \<xi> and rep :: "'p tm set \<Rightarrow> 'p tm"
  where "bkk_model Dm Ap Ee vl" "inj_on rep {x. \<exists>\<tau>. Dm \<tau> x}"
        "app_struct.asg Dm \<xi>" "\<forall>B\<in>\<Phi>. vl (Ee \<xi> B)" "\<not> vl (Ee \<xi> A)"
proof -
  note wA = cwff_wff[OF c]
  let ?\<Psi> = "insert (\<^bold>\<not> A) \<Phi>"
  have con\<Psi>: "con ?\<Psi>" using bprov.simps con_def nd wA by fastforce
  have fp\<Psi>: "richp ?\<Psi>" by (rule richp_add[OF fp])
  have cN: "cwff \<o> (\<^bold>\<not> A)" using c by (auto simp: cwff_def intro!: wff_Not)
  have sen\<Psi>: "\<And>B. B \<in> ?\<Psi> \<Longrightarrow> cwff \<o> B" using sen cN by auto
  obtain Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
    and vl \<xi> and rep :: "'p tm set \<Rightarrow> 'p tm"
    where bm: "bkk_model Dm Ap Ee vl" and inj: "inj_on rep {x. \<exists>\<tau>. Dm \<tau> x}"
      and xi: "app_struct.asg Dm \<xi>" and sat: "\<forall>B\<in>?\<Psi>. vl (Ee \<xi> B)"
    using term_model_sat[OF con\<Psi> fp\<Psi> sen\<Psi>] .
  interpret M: bkk_model Dm Ap Ee vl by (rule bm)
  have ref: "\<not> vl (Ee \<xi> A)" using sat M.sat_Neg[OF wA xi] by auto
  show ?thesis by (rule that[OF bm inj xi]) (use sat ref in auto)
qed

text \<open>The positive counterpart: the model-existence half of Henkin completeness.  From the
  @{emph \<open>consistency\<close>} of a single sentence \<open>A\<close> one obtains a \<open>\<Sigma>\<close>-Henkin model with
  @{emph \<open>countable\<close>} total domain (the term model) that @{emph \<open>satisfies\<close>} \<open>A\<close>.  This
  holds for @{emph \<open>any\<close>} consistent sentence --- an axiom of infinity included --- and
  stays entirely within plain HOL: the carrier is the type \<^typ>\<open>'p tm set\<close>, the domains
  are the \<open>\<sim>\<close>-classes of closed wffs, so the total domain is countable, and no
  set-theoretic universe is involved.  A stronger meta-theory can thus be needed only to establish the consistency
  premise (for an axiom without finite models), never for the model construction.\<close>

theorem countable_henkin_sat:
  fixes A :: "'p::{countable,infinite} tm"
  assumes cA: "cwff \<o> A" and con: "con {A}"
  obtains Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set" and vl \<xi>
  where "bkk_model Dm Ap Ee vl" "countable {x. \<exists>\<tau>. Dm \<tau> x}"
        "app_struct.asg Dm \<xi>" "vl (Ee \<xi> A)"
proof -
  have fp: "richp {A}"
    unfolding richp_iff_freep by (intro freep_finite) simp
  obtain Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
    and vl \<xi> and rep :: "'p tm set \<Rightarrow> 'p tm"
    where M: "bkk_model Dm Ap Ee vl" and inj: "inj_on rep {x. \<exists>\<tau>. Dm \<tau> x}"
      and xi: "app_struct.asg Dm \<xi>" and sat: "\<forall>B\<in>{A}. vl (Ee \<xi> B)"
    by (rule term_model_sat[OF con fp]) (use cA in auto)
  have cnt: "countable {x. \<exists>\<tau>. Dm \<tau> x}" by (rule countable_of_inj_on_tm[OF inj])
  show ?thesis by (rule that[OF M cnt xi]) (use sat in auto)
qed

subsubsection \<open>Completeness (BKK Corollary 7.7)\<close>

text \<open>\<open>NK\<^sub>\<beta>\<^sub>f\<^sub>b\<close> with \<open>NK(\<iota>)\<close> is complete for the class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> of \<open>\<Sigma>\<close>-models with
  description (the description-enriched \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close>, cf.\ Andrews 1972): a sentence that is
  valid in every such model of a sufficiently \<open>\<Sigma>\<close>-pure set of
  sentences \<open>\<Phi>\<close> (it suffices to assume validity over the models carried by \<open>'p tm set\<close> --- in
  particular the term model) is derivable from \<open>\<Phi>\<close>.  Like BKK, who allow signatures of any
  infinite cardinality \<open>\<aleph>\<^sub>s\<close> (BKK Remark 3.16), we admit an arbitrary infinite type of
  parameter names; purity is then the parameter-rich \<open>richp\<close>, which over a countable
  signature is the familiar \<open>freep\<close> (BKK Definition 6.3).  The proof
  is by contraposition, BKK's argument: if \<open>\<Phi> \<turnstile> A\<close> fails, the refuting term model
  satisfies \<open>\<Phi>\<close> but refutes \<open>A\<close>, contradicting validity.\<close>

text \<open>The theorem is stated after its generalisation to arbitrary carriers below, of which it
  is the instance at the term carrier.  Its statement follows the initial release of this
  entry (August 2026), except for the three changes listed in the document's compatibility
  paragraph: the hypothesis-relative premise, \<open>richp\<close> in place of \<open>freep\<close>, and no
  countability constraint on the signature.\<close>

subsection \<open>Completeness at every signature and carrier\<close>

text \<open>This part strengthens the completeness theorem from the term-model carrier to
  @{emph \<open>arbitrary\<close>} infinite value carriers, by an explicit model-embedding
  construction: every \<open>\<Sigma>\<close>-model of the class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> whose total domain embeds
  injectively into a carrier \<open>'u\<close> has a satisfaction-equivalent copy on \<open>'u\<close>.  The
  term model's total domain injects into the term
  type, and \<open>|'p tm| \<le> |'p|\<close> over an infinite signature, so the term model embeds into
  every carrier at least as large as the signature --- over a countable signature, into
  every infinite carrier --- and validity there suffices for derivability.  Completeness is then
  extended further, to open formulas, to signatures with infinitely many parameters, and to
  derivation from hypotheses, and the development closes with the main theorems stated in
  self-contained notation.\<close>

subsubsection \<open>Model embedding: satisfaction is carrier-independent\<close>

text \<open>A \<open>\<Sigma>\<close>-model over a carrier \<open>'v\<close> whose total domain maps injectively into a
  carrier \<open>'u\<close> has a satisfaction-equivalent copy over \<open>'u\<close>.  The lemma is stated in the
  form used below, for a refuted formula \<open>A\<close>; the copy itself does not depend on \<open>A\<close>.
  All model conditions are pointwise, so the transfer needs no induction on terms.\<close>

lemma bkk_model_embed:
  fixes Dm :: "ty \<Rightarrow> 'v \<Rightarrow> bool" and i :: "'v \<Rightarrow> 'u"
    and A :: "'p tm"
  assumes M: "bkk_model Dm Ap Ee vl"
     and inj: "inj_on i {x. \<exists>\<tau>. Dm \<tau> x}"
     and wA: "wff\<^bsub>\<o>\<^esub>(A)"
     and xi: "app_struct.asg Dm \<xi>" and nA: "\<not> vl (Ee \<xi> A)"
  obtains Dm' Ap' and Ee' :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> 'u" and vl' \<xi>'
  where "bkk_model Dm' Ap' Ee' vl'" "app_struct.asg Dm' \<xi>'" "\<not> vl' (Ee' \<xi>' A)"
        "\<And>B. wff\<^bsub>\<o>\<^esub>(B) \<Longrightarrow> vl' (Ee' \<xi>' B) = vl (Ee \<xi> B)"
proof -
  interpret M: bkk_model Dm Ap Ee vl by (rule M)
  define D where "D = {x. \<exists>\<tau>. Dm \<tau> x}"
  have DmD: "Dm \<tau> x \<Longrightarrow> x \<in> D" for \<tau> x by (auto simp: D_def)
  have iinj: "x \<in> D \<Longrightarrow> y \<in> D \<Longrightarrow> i x = i y \<Longrightarrow> x = y" for x y
    using inj by (auto simp: D_def inj_on_def)
  define bk where "bk = (\<lambda>u. SOME x. x \<in> D \<and> i x = u)"
  have cancel: "x \<in> D \<Longrightarrow> bk (i x) = x" for x
    unfolding bk_def by (rule some_equality) (auto intro: iinj)
  define Dm' where "Dm' = (\<lambda>\<tau> u. \<exists>x. Dm \<tau> x \<and> u = i x)"
  have Dm'I: "Dm \<tau> x \<Longrightarrow> Dm' \<tau> (i x)" for \<tau> x by (auto simp: Dm'_def)
  define pull :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> nat \<Rightarrow> ty \<Rightarrow> 'v" where
    "pull \<equiv> \<lambda>\<xi>' n \<tau>. if \<exists>x. Dm \<tau> x \<and> i x = \<xi>' n \<tau>
                     then SOME x. Dm \<tau> x \<and> i x = \<xi>' n \<tau>
                     else SOME x. Dm \<tau> x"
  have pull_asg: "M.asg (pull \<xi>')" for \<xi>'
    unfolding M.asg_def pull_def
    by (auto intro: someI_ex M.as_nonempty someI2_ex)
  have pull_agree: "Dm' \<tau> (\<xi>' n \<tau>) \<Longrightarrow> i (pull \<xi>' n \<tau>) = \<xi>' n \<tau>"
    for \<xi>' n \<tau>
    unfolding pull_def Dm'_def by (auto intro: someI2_ex)
  have pull_push: "pull (\<lambda>n \<tau>. i (\<xi> n \<tau>)) = \<xi>"
  proof (intro ext)
    fix n \<tau>
    have d: "Dm \<tau> (\<xi> n \<tau>)" using xi by (simp add: M.asg_def)
    have "\<exists>x. Dm \<tau> x \<and> i x = i (\<xi> n \<tau>)" using d by blast
    moreover have "\<And>x. Dm \<tau> x \<Longrightarrow> i x = i (\<xi> n \<tau>) \<Longrightarrow> x = \<xi> n \<tau>"
      by (auto intro: iinj DmD d)
    ultimately show "pull (\<lambda>n \<tau>. i (\<xi> n \<tau>)) n \<tau> = \<xi> n \<tau>"
      unfolding pull_def by auto
  qed
  define Ap' where "Ap' \<equiv> \<lambda>u v. i (Ap (bk u) (bk v))"
  define Ee' where "Ee' \<equiv> \<lambda>\<xi>' B. i (Ee (pull \<xi>') B)"
  define vl' where "vl' \<equiv> \<lambda>u. vl (bk u)"
  have Ap'I: "x \<in> D \<Longrightarrow> y \<in> D \<Longrightarrow> Ap' (i x) (i y) = i (Ap x y)" for x y
    by (simp add: Ap'_def cancel)
  have vl'I: "x \<in> D \<Longrightarrow> vl' (i x) \<longleftrightarrow> vl x" for x
    by (simp add: vl'_def cancel)
  have EeD: "wff\<^bsub>\<tau>\<^esub>(B) \<Longrightarrow> Ee (pull \<xi>') B \<in> D" for \<tau> B \<xi>'
    by (auto intro: DmD M.ev_type[OF _ pull_asg])
  have ApD: "Dm (\<alpha> \<^bold>\<Rightarrow> \<beta>) f \<Longrightarrow> Dm \<alpha> a \<Longrightarrow> Ap f a \<in> D" for \<alpha> \<beta> f a
    by (auto intro: DmD M.as_appTy)
\<comment> \<open>the image is an applicative structure; interpreting it makes the specialised \<open>asg\<close> equation
    available\<close>
  have AS': "app_struct Dm' Ap'"
  proof (unfold_locales, goal_cases)
    case (1 \<alpha>) show ?case using M.as_nonempty Dm'I by (metis Dm'_def)
  next
    case (2 \<alpha> \<beta> f a) thus ?case
      by (auto simp: Dm'_def Ap'I DmD intro: M.as_appTy)
  qed
  interpret A': app_struct Dm' Ap' by (rule AS')
  \<comment> \<open>the image is a model: every condition transfers pointwise\<close>
  have BM: "bkk_model Dm' Ap' Ee' vl'"
  proof (unfold_locales, goal_cases)
    case 1 thus ?case
      by (auto simp: Ee'_def intro: Dm'I M.ev_type[OF _ pull_asg])
  next
    case (2 \<xi>' n \<sigma>)
    hence "Dm' \<sigma> (\<xi>' n \<sigma>)" by (simp add: A'.asg_def)
    thus ?case by (simp add: Ee'_def M.ev_var[OF pull_asg] pull_agree)
  next
    case 3 thus ?case
      by (simp add: Ee'_def M.ev_app[OF _ _ pull_asg]
          Ap'I[OF EeD EeD])
  next
    case (4 \<tau> B \<xi>' \<xi>'')
    have "pull \<xi>' n \<sigma> = pull \<xi>'' n \<sigma>" if "(n, \<sigma>) \<in> occ B" for n \<sigma>
      using 4(4)[OF that] by (auto simp: pull_def)
    thus ?case unfolding Ee'_def
      by (intro arg_cong[of _ _ i] M.ev_coin[OF 4(1) pull_asg pull_asg])
  next
    case 5 thus ?case
      by (simp add: Ee'_def M.ev_beta[OF _ pull_asg])
  next
    case (6 \<xi>' a')
    then obtain a where a: "Dm \<o> a" "a' = i a" by (auto simp: Dm'_def)
    have "vl' (Ap' (Ee' \<xi>' Neg) a') = vl (Ap (Ee (pull \<xi>') Neg) a)"
      by (simp add: a Ee'_def Ap'I[OF EeD[OF wff_Neg] DmD[OF a(1)]]
          vl'I[OF ApD[OF M.ev_type[OF wff_Neg pull_asg] a(1)]])
    thus ?case
      by (simp add: a M.vl_neg[OF pull_asg a(1)] vl'I[OF DmD[OF a(1)]])
  next
    case (7 \<xi>' a' b')
    then obtain a b where ab: "Dm \<o> a" "a' = i a" "Dm \<o> b" "b' = i b"
      by (auto simp: Dm'_def)
    have dsD: "Ap (Ee (pull \<xi>') Dis) a \<in> D"
      by (rule ApD[OF M.ev_type[OF wff_Dis pull_asg] ab(1)])
    have ds2: "Dm (\<o> \<^bold>\<Rightarrow> \<o>) (Ap (Ee (pull \<xi>') Dis) a)"
      by (rule M.as_appTy[OF M.ev_type[OF wff_Dis pull_asg] ab(1)])
    have "vl' (Ap' (Ap' (Ee' \<xi>' Dis) a') b')
            = vl (Ap (Ap (Ee (pull \<xi>') Dis) a) b)"
      by (simp add: ab Ee'_def Ap'I[OF EeD[OF wff_Dis] DmD[OF ab(1)]]
          Ap'I[OF dsD DmD[OF ab(3)]] vl'I[OF ApD[OF ds2 ab(3)]])
    thus ?case
      by (simp add: ab M.vl_dis[OF pull_asg ab(1) ab(3)]
          vl'I[OF DmD[OF ab(1)]] vl'I[OF DmD[OF ab(3)]])
  next
    case (8 \<xi>' \<sigma> f')
    then obtain f where f: "Dm (\<sigma> \<^bold>\<Rightarrow> \<o>) f" "f' = i f"
        by (auto simp: Dm'_def)
    have piD: "Dm ((\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>) (Ee (pull \<xi>') (Pi \<sigma>))"
      by (rule M.ev_type[OF wff_Pi pull_asg])
    have l: "vl' (Ap' (Ee' \<xi>' (Pi \<sigma>)) f')
               = vl (Ap (Ee (pull \<xi>') (Pi \<sigma>)) f)"
      by (simp add: f Ee'_def Ap'I[OF EeD[OF wff_Pi] DmD[OF f(1)]]
          vl'I[OF ApD[OF piD f(1)]])
    have r: "(\<forall>d'. Dm' \<sigma> d' \<longrightarrow> vl' (Ap' f' d'))
               = (\<forall>d. Dm \<sigma> d \<longrightarrow> vl (Ap f d))"
      by (auto simp: Dm'_def f Ap'I[OF DmD[OF f(1)] DmD]
          vl'I[OF ApD[OF f(1)]])
    show ?case using l r M.vl_pi[OF pull_asg f(1)] by simp
  next
    case (9 \<xi>' \<sigma> a' b')
    then obtain a b where ab: "Dm \<sigma> a" "a' = i a" "Dm \<sigma> b" "b' = i b"
      by (auto simp: Dm'_def)
    have eqD: "Ap (Ee (pull \<xi>') (Eq \<sigma>)) a \<in> D"
      by (rule ApD[OF M.ev_type[OF wff_Eq pull_asg] ab(1)])
    have eq2: "Dm (\<sigma> \<^bold>\<Rightarrow> \<o>) (Ap (Ee (pull \<xi>') (Eq \<sigma>)) a)"
      by (rule M.as_appTy[OF M.ev_type[OF wff_Eq pull_asg] ab(1)])
    have "vl' (Ap' (Ap' (Ee' \<xi>' (Eq \<sigma>)) a') b')
            = vl (Ap (Ap (Ee (pull \<xi>') (Eq \<sigma>)) a) b)"
      by (simp add: ab Ee'_def Ap'I[OF EeD[OF wff_Eq] DmD[OF ab(1)]]
          Ap'I[OF eqD DmD[OF ab(3)]] vl'I[OF ApD[OF eq2 ab(3)]])
    thus ?case
      using M.vl_eq[OF pull_asg ab(1) ab(3)] iinj[OF DmD DmD] ab
      by (auto simp: DmD)
  next
    case (10 \<xi>' \<sigma> f' a')
    then obtain f a where fa: "Dm (\<sigma> \<^bold>\<Rightarrow> \<o>) f" "f' = i f" "Dm \<sigma> a" "a' = i a"
      by (auto simp: Dm'_def)
    have sing: "vl (Ap f b) \<longleftrightarrow> b = a" if b: "Dm \<sigma> b" for b
    proof -
      have "vl' (Ap' f' (i b)) \<longleftrightarrow> i b = a'"
        using 10(4)[OF Dm'I[OF b]] by simp
      thus ?thesis
        using b fa iinj[OF DmD DmD]
        by (auto simp: Ap'I[OF DmD[OF fa(1)] DmD[OF b]]
            vl'I[OF ApD[OF fa(1) b]] DmD)
    qed
    have "Ap (Ee (pull \<xi>') (Iota \<sigma>)) f = a"
      by (rule M.vl_iota[OF pull_asg fa(1) fa(3)]) (rule sing)
    thus ?case
      by (simp add: fa Ee'_def Ap'I[OF EeD[OF wff_Iota] DmD[OF fa(1)]])
  next
    case 11
    show ?case
      unfolding A'.functional_def
    proof (intro allI impI)
      fix \<alpha> \<beta> f' g'
      assume f': "Dm' (\<alpha> \<^bold>\<Rightarrow> \<beta>) f'" and g': "Dm' (\<alpha> \<^bold>\<Rightarrow> \<beta>) g'"
        and agree: "\<forall>a'. Dm' \<alpha> a' \<longrightarrow> Ap' f' a' = Ap' g' a'"
      obtain f g where fg: "Dm (\<alpha> \<^bold>\<Rightarrow> \<beta>) f" "f' = i f" "Dm (\<alpha> \<^bold>\<Rightarrow> \<beta>) g" "g' = i g"
        using f' g' by (auto simp: Dm'_def)
      have "Ap f a = Ap g a" if a: "Dm \<alpha> a" for a
      proof -
        have "i (Ap f a) = i (Ap g a)"
          using agree[THEN spec, of "i a"] Dm'I[OF a]
          by (simp add: fg Ap'I[OF DmD[OF fg(1)] DmD[OF a]]
              Ap'I[OF DmD[OF fg(3)] DmD[OF a]])
        thus ?thesis by (rule iinj[OF ApD ApD, OF fg(1) a fg(3) a])
      qed
      hence "f = g"
        using M.prop_f fg unfolding M.functional_def by blast
      thus "f' = g'" by (simp add: fg)
    qed
  next
    case (12 a' b')
    then obtain a b where ab: "Dm \<o> a" "a' = i a" "Dm \<o> b" "b' = i b"
      by (auto simp: Dm'_def)
    thus ?case
      using 12(3) M.prop_b[OF ab(1) ab(3)] vl'I[OF DmD[OF ab(1)]]
        vl'I[OF DmD[OF ab(3)]] by simp
  qed
  \<comment> \<open>the pushed assignment agrees with the original on every formula, so satisfaction
     (and the refutation of \<open>A\<close>) transfers\<close>
  define \<xi>' where "\<xi>' \<equiv> \<lambda>n \<tau>. i (\<xi> n \<tau>)"
  have asg': "app_struct.asg Dm' \<xi>'"
    using xi unfolding M.asg_def \<xi>'_def A'.asg_def
    by (auto intro: Dm'I)
  have push: "Ee' \<xi>' B = i (Ee \<xi> B)" for B by (simp add: Ee'_def \<xi>'_def pull_push)
  have agree: "vl' (Ee' \<xi>' B) = vl (Ee \<xi> B)" if "wff\<^bsub>\<o>\<^esub>(B)" for B
    by (simp add: push vl'I[OF DmD[OF M.ev_type[OF that xi]]])
  have nA': "\<not> vl' (Ee' \<xi>' A)" using nA agree[OF wA] by simp
  show ?thesis by (rule that[OF BM asg' nA' agree])
qed

subsubsection \<open>Completeness at every infinite carrier\<close>

text \<open>The strengthened form of BKK Corollary 7.7: consequence over the models of
  \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> at a value carrier @{emph \<open>at least as large as the signature\<close>} implies
  derivability.  The term carrier plays no special role: it only needs to embed into the
  given carrier --- its total domain injects into \<open>'p tm\<close>, and \<open>|'p tm| \<le> |'p| \<le> |'u|\<close> ---
  and the embedding preserves the satisfaction of \<open>\<Phi>\<close> and the refutation of \<open>A\<close>.  The
  cardinality link is stated as an injection \<open>emb :: 'p \<Rightarrow> 'u\<close>; over a countable signature
  every infinite carrier qualifies, which recovers the every-carrier form below.\<close>

theorem completeness_hyps_rich:
  fixes \<Phi> :: "'p::infinite tm set" and A :: "'p tm" and emb :: "'p \<Rightarrow> 'u"
  assumes emb: "inj emb" and c: "cwff \<o> A" and fp: "richp \<Phi>"
      and sen: "\<And>B. B \<in> \<Phi> \<Longrightarrow> cwff \<o> B"
      and valid: "\<Phi> \<Turnstile>('u) A"
  shows "\<Phi> \<turnstile> A"
proof (rule ccontr)
  assume nd: "\<not> \<Phi> \<turnstile> A"
  obtain Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
    and vl \<xi> and rep :: "'p tm set \<Rightarrow> 'p tm"
    where M: "bkk_model Dm Ap Ee vl" and injr: "inj_on rep {x. \<exists>\<tau>. Dm \<tau> x}"
      and xi: "app_struct.asg Dm \<xi>" and sat: "\<forall>B\<in>\<Phi>. vl (Ee \<xi> B)"
      and nA: "\<not> vl (Ee \<xi> A)"
    by (rule refuting_term_model_hyps[OF c fp sen nd])
  \<comment> \<open>embed the total domain into the carrier \<open>'u\<close>, via \<open>|'p tm| \<le> |'p| \<le> |'u|\<close>\<close>
  have "|UNIV :: 'p set| \<le>o |UNIV :: 'u set|"
    using card_of_ordLeq emb by auto
  hence "|UNIV :: 'p tm set| \<le>o |UNIV :: 'u set|"
    using card_of_tm ordLeq_transitive by blast
  then obtain g :: "'p tm \<Rightarrow> 'u" where g: "inj g"
    by (meson card_of_ordLeq)
  have inj: "inj_on (g \<circ> rep) {x. \<exists>\<tau>. Dm \<tau> x}"
    using injr g by (rule comp_inj_on[OF _ inj_on_subset]) auto
  obtain Dm' Ap' and Ee' :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> 'u" and vl' \<xi>'
    where M': "bkk_model Dm' Ap' Ee' vl'" and asg': "app_struct.asg Dm' \<xi>'"
      and nA': "\<not> vl' (Ee' \<xi>' A)"
      and agree: "\<And>B. wff\<^bsub>\<o>\<^esub>(B) \<Longrightarrow> vl' (Ee' \<xi>' B) = vl (Ee \<xi> B)"
    by (rule bkk_model_embed[OF M inj cwff_wff[OF c] xi nA]) (rule that)
  \<comment> \<open>the image model still satisfies every hypothesis\<close>
  have satw': "\<forall>B\<in>\<Phi>. wff \<o> B \<and> vl' (Ee' \<xi>' B)"
  proof
    fix B assume B: "B \<in> \<Phi>"
    have wB: "wff \<o> B" using cwff_wff[OF sen[OF B]] .
    have "vl' (Ee' \<xi>' B) = vl (Ee \<xi> B)" by (rule agree[OF wB])
    moreover have "vl (Ee \<xi> B)" using sat B by blast
    ultimately show "wff \<o> B \<and> vl' (Ee' \<xi>' B)" using wB by simp
  qed
  \<comment> \<open>so validity of \<open>A\<close> forces it to hold, contradicting the refutation\<close>
  have "vl' (Ee' \<xi>' A)"
    using valid M' asg' satw'
    unfolding bkk_consequence_def rel_truth_def by blast
  thus False using nA' by simp
qed

subsubsection \<open>Signature transport\<close>

text \<open>On the syntactic side, transport is by @{emph \<open>retraction\<close>}: any finite parameter
  support relocates injectively into \<open>\<nat>\<close> and back, \<open>g \<circ> h\<close> being the identity on the
  support, so \<open>prn g \<circ> prn h\<close> fixes the terms and contexts concerned.  Two retractions are
  used: into a copy of \<open>\<nat>\<close> (\<open>nat_retract\<close>, for finite contexts) and, along an arbitrary
  injection of the signature into itself, within the signature (\<open>inj_finite_retract\<close>, for
  \<open>completeness_fprov\<close>).\<close>

lemma nat_retract:
  fixes P :: "'p::infinite set"
  assumes fin: "finite P"
  shows "\<exists>(g :: nat \<Rightarrow> 'p) h. inj g \<and> (\<forall>p \<in> P. g (h p) = p)"
proof -
  obtain g0 :: "nat \<Rightarrow> 'p" where g0: "inj g0"
    using infinite_UNIV infinite_countable_subset by blast
  define S where "S = P \<union> range g0"
  have "inj_on (inv g0) (range g0)" by (rule inj_on_inv_into) simp
  hence rc: "countable (range g0)" by (rule countableI)
  have ri: "infinite (range g0)"
    using finite_imageD[of g0 UNIV] g0 infinite_UNIV_nat by auto
  have cS: "countable S" and iS: "infinite S"
    unfolding S_def using rc ri fin by (auto intro: countable_finite)
  define g where "g = from_nat_into S"
  have g: "inj g" and cover: "P \<subseteq> range g"
    using bij_betw_from_nat_into[OF cS iS]
    unfolding g_def bij_betw_def S_def by auto
  define h :: "'p \<Rightarrow> nat" where "h = (\<lambda>p. SOME n. g n = p)"
  have gh: "g (h p) = p" if "p \<in> P" for p
  proof -
    from cover that obtain n where n: "g n = p" by auto
    from someI[of "\<lambda>n. g n = p", OF n] show ?thesis by (simp add: h_def)
  qed
  show ?thesis using g gh by blast
qed

lemma prn_retract:
  assumes "\<And>p. p \<in> pars A \<Longrightarrow> g (h p) = p"
  shows "prn g (prn h A) = A"
  by (simp add: assms prn_cong prn_prn)

lemma prn_retract_set:
  assumes "\<And>p. p \<in> usedp \<Phi> \<Longrightarrow> g (h p) = p"
  shows "prn g ` prn h ` \<Phi> = \<Phi>"
proof -
  have "prn g (prn h B) = B" if "B \<in> \<Phi>" for B
    by (rule prn_retract) (use assms that in \<open>auto simp: usedp_def\<close>)
  thus ?thesis by (force simp: image_image)
qed

text \<open>Retraction along an @{emph \<open>arbitrary\<close>} injection into the same signature: an
  injective renaming \<open>g\<close> that undoes a given injection \<open>h\<close> on any finite support.  On the
  support, \<open>g\<close> inverts \<open>h\<close>; away from it, the two cofinite remainders have full
  cardinality, so they inject into each other without touching the support's values.\<close>

lemma inj_finite_retract:
  fixes h :: "'p::infinite \<Rightarrow> 'p"
  assumes injh: "inj h" and fin: "finite P"
  shows "\<exists>g :: 'p \<Rightarrow> 'p. inj g \<and> (\<forall>p \<in> P. g (h p) = p)"
proof -
  define Q where "Q = h ` P"
  have finQ: "finite Q" using fin by (simp add: Q_def)
  have "|UNIV :: 'p set| \<le>o |UNIV :: 'p set|"
    by (rule ordLeq_reflexive[OF card_of_Well_order])
  hence "|UNIV :: 'p set| \<le>o |UNIV - P :: 'p set|"
    using card_of_diff_finite[OF _ fin] by fastforce
  hence "|UNIV - Q :: 'p set| \<le>o |UNIV - P :: 'p set|"
    using card_of_mono1[of "UNIV - Q" UNIV] ordLeq_transitive by blast
  then obtain k :: "'p \<Rightarrow> 'p"
    where k: "inj_on k (UNIV - Q)" and rk: "k ` (UNIV - Q) \<subseteq> UNIV - P"
    using card_of_ordLeq[THEN iffD2] by blast
  define g where "g = (\<lambda>x. if x \<in> Q then inv_into P h x else k x)"
  have gh: "g (h p) = p" if "p \<in> P" for p
    using that inv_into_f_f[OF inj_on_subset[OF injh subset_UNIV]]
    by (auto simp: g_def Q_def)
  have "inj g"
  proof (rule injI)
    fix x y assume e: "g x = g y"
    have inP: "g z \<in> P" if "z \<in> Q" for z
      using that inv_into_into[of z h P] by (auto simp: g_def Q_def)
    have notP: "g z \<notin> P" if "z \<notin> Q" for z
      using that rk by (auto simp: g_def)
    consider "x \<in> Q" "y \<in> Q" | "x \<notin> Q" "y \<notin> Q" | "x \<in> Q" "y \<notin> Q" | "x \<notin> Q" "y \<in> Q"
      by blast
    thus "x = y"
    proof cases
      case 1 thus ?thesis
        using e inj_on_inv_into[of Q h P] by (auto simp: g_def Q_def inj_on_def)
    next
      case 2 thus ?thesis using e k by (auto simp: g_def inj_on_def)
    next
      case 3 thus ?thesis using e inP notP by metis
    next
      case 4 thus ?thesis using e inP notP by metis
    qed
  qed
  thus ?thesis using gh by blast
qed

subsubsection \<open>Arbitrary parameter-rich contexts: discharging the free-variable stock\<close>

text \<open>Finally the restriction to a @{emph \<open>finite\<close>} context is lifted: an arbitrary
  parameter-rich context of open formulas is admissible.  With infinitely many typed free
  variables there is no finite measure for an induction over single variables, so all free
  variables are replaced by parameters at once, by the closure \<open>vpar S \<pi>\<close> of theory
  \<open>Syntax\<close> (the parameter-valued instance of the simultaneous substitution
  @{const msub}).  The proof has four steps.  (1) An injective \<open>\<pi>\<close> assigning pairwise
  distinct fresh parameters to the countably many typed variables exists because
  \<open>richp \<Phi>\<close> provides unused parameters as numerous as the signature: an injection of
  \<open>'p + \<nat>\<close> into them is split, its \<open>\<nat>\<close>-part defines \<open>\<pi>\<close>, and its \<open>'p\<close>-part remains
  unused and keeps the closed image parameter-rich.  (2) The substitution-value law
  @{thm [source] sigma_eval.ev_vpar} of theory \<open>Semantics\<close> transports the semantic
  consequence to the closed image, where @{thm [source] completeness_hyps_rich} yields a
  derivation.  (3) That derivation is finite (@{thm [source] bprov_finite}), so it uses
  only finitely many of the new parameters, and @{thm [source] bprov_pvar} turns them back
  into variables one at a time (@{thm [source] pvar_vpar}).  (4) Weakening restores the
  full context.\<close>

text \<open>Syntactic inversion: a derivation of the closed image over a @{emph \<open>finite\<close>} stock of
  substituted variables is undone by @{thm [source] bprov_pvar}, one parameter at a time.\<close>

lemma bprov_vpar_invert:
  assumes inj: "\<And>n \<tau> x \<sigma>. \<pi> n \<tau> = \<pi> x \<sigma> \<Longrightarrow> n = x \<and> \<tau> = \<sigma>"
      and fr: "\<And>B n \<sigma>. B \<in> insert A \<Psi> \<Longrightarrow> \<pi> n \<sigma> \<notin> pars B"
  shows "finite W \<Longrightarrow> vpar W \<pi> ` \<Psi> \<turnstile> vpar W \<pi> A \<Longrightarrow> \<Psi> \<turnstile> A"
proof (induction rule: finite_induct)
  case empty
  have e: "vpar {} \<pi> t = t" for t by (simp add: vpar_id)
  show ?case using empty.prems unfolding e by (simp add: image_ident)
next
  case (insert p W)
  obtain x \<sigma> where p: "p = (x, \<sigma>)" by (cases p) auto
  have injx: "\<And>n \<tau>. \<pi> n \<tau> = \<pi> x \<sigma> \<Longrightarrow> n = x \<and> \<tau> = \<sigma>" using inj by blast
  have inv: "pvar (\<pi> x \<sigma>) \<sigma> x (vpar (insert p W) \<pi> B) = vpar W \<pi> B"
    if B: "B \<in> insert A \<Psi>" for B
  proof -
    have W: "insert p W - {(x, \<sigma>)} = W" using insert.hyps(2) p by auto
    have "pvar (\<pi> x \<sigma>) \<sigma> x (vpar (insert p W) \<pi> B) = vpar (insert p W - {(x, \<sigma>)}) \<pi> B"
      by (rule pvar_vpar[OF injx fr[OF B]])
    thus ?thesis unfolding W .
  qed
  have "pvar (\<pi> x \<sigma>) \<sigma> x ` (vpar (insert p W) \<pi> ` \<Psi>)
      \<turnstile> pvar (\<pi> x \<sigma>) \<sigma> x (vpar (insert p W) \<pi> A)"
    by (rule bprov_pvar[OF insert.prems])
  moreover have "pvar (\<pi> x \<sigma>) \<sigma> x ` (vpar (insert p W) \<pi> ` \<Psi>) = vpar W \<pi> ` \<Psi>"
    unfolding image_image by (rule image_cong[OF HOL.refl]) (rule inv, blast)
  moreover have "pvar (\<pi> x \<sigma>) \<sigma> x (vpar (insert p W) \<pi> A) = vpar W \<pi> A"
    by (rule inv) blast
  ultimately have "vpar W \<pi> ` \<Psi> \<turnstile> vpar W \<pi> A" by simp
  thus ?case by (rule insert.IH)
qed

text \<open>Hypothesis-relative completeness in full generality: an arbitrary parameter-rich
  context of open formulas, with no finiteness condition of any kind, at @{emph \<open>any\<close>}
  infinite signature --- the carrier need only be at least as large as the signature.  The reserve
  is split in two by an injection \<open>j\<close> of \<open>'p + \<nat>\<close> into it: the \<open>\<nat>\<close>-half supplies the
  pairwise distinct fresh parameters that close the free variables, the \<open>'p\<close>-half is
  untouched by the closure and keeps the closed image parameter-rich.\<close>

theorem completeness_hyps_open_rich:
  fixes \<Phi> :: "'p::infinite tm set" and A :: "'p tm" and emb :: "'p \<Rightarrow> 'u"
  assumes emb: "inj emb" and wA: "wff\<^bsub>\<o>\<^esub>(A)" and fp: "richp \<Phi>"
      and w\<Phi>: "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)"
      and valid: "\<Phi> \<Turnstile>('u) A"
    shows "\<Phi> \<turnstile> A"
proof -
  \<comment> \<open>the reserve stays full-size after removing the parameters of \<open>A\<close>\<close>
  have rA: "|UNIV :: 'p set| \<le>o |- usedp \<Phi> - pars A|"
    by (rule card_of_diff_finite[OF fp[unfolded richp_def] finite_pars])
  \<comment> \<open>split it: an injection of \<open>'p + \<nat>\<close> into the reserve\<close>
  have "|(UNIV :: 'p set) <+> (UNIV :: nat set)| =o |UNIV :: 'p set|"
    using card_of_Plus_infinite[OF infinite_UNIV]
          infinite_iff_card_of_nat[of "UNIV :: 'p set"] infinite_UNIV by blast
  hence "|UNIV :: ('p + nat) set| \<le>o |- usedp \<Phi> - pars A|"
    using rA unfolding UNIV_Plus_UNIV
    by (meson ordIso_imp_ordLeq ordLeq_transitive)
  from card_of_ordLeq[THEN iffD2, OF this]
  obtain j :: "'p + nat \<Rightarrow> 'p" where injj: "inj j"
      and rj: "range j \<subseteq> - usedp \<Phi> - pars A"
    by blast
  define f :: "nat \<Rightarrow> 'p" where "f = (\<lambda>n. j (Inr n))"
  have injf: "inj f" using injj by (auto simp: f_def inj_on_def)
  have rf: "range f \<subseteq> - usedp \<Phi> - pars A" using rj by (auto simp: f_def)
  define \<pi> :: "nat \<Rightarrow> ty \<Rightarrow> 'p" where "\<pi> = (\<lambda>n \<sigma>. f (to_nat (n, \<sigma>)))"
  have inj\<pi>: "n = x \<and> \<tau> = \<sigma>" if "\<pi> n \<tau> = \<pi> x \<sigma>" for n \<tau> x \<sigma>
    using injD[OF injf that[unfolded \<pi>_def]] by simp
  have fresh\<Phi>: "\<pi> n \<sigma> \<notin> usedp \<Phi>" and freshA: "\<pi> n \<sigma> \<notin> pars A" for n \<sigma>
    using rf unfolding \<pi>_def by auto
  \<comment> \<open>the closed image is a parameter-rich context of sentences\<close>
  define \<Phi>c where "\<Phi>c = vpar UNIV \<pi> ` \<Phi>"
  have cA: "cwff \<o> (vpar UNIV \<pi> A)" by (rule cwff_vpar[OF wA])
  have cB: "cwff \<o> B'" if B': "B' \<in> \<Phi>c" for B'
  proof -
    obtain B where B: "B \<in> \<Phi>" and eq: "B' = vpar UNIV \<pi> B"
      using B' unfolding \<Phi>c_def by auto
    show ?thesis unfolding eq by (rule cwff_vpar[OF w\<Phi>[OF B]])
  qed
  have fpc: "richp \<Phi>c"
  proof -
    have sub: "range (\<lambda>p. j (Inl p)) \<subseteq> - usedp \<Phi>c"
    proof
      fix q assume "q \<in> range (\<lambda>p. j (Inl p))"
      then obtain p where q: "q = j (Inl p)" by auto
      have "q \<notin> pars B'" if B': "B' \<in> \<Phi>c" for B'
      proof
        assume qp: "q \<in> pars B'"
        obtain B where B: "B \<in> \<Phi>" and B'B: "B' = vpar UNIV \<pi> B"
          using B' unfolding \<Phi>c_def by auto
        have dis: "q \<in> pars B \<or> (\<exists>n \<sigma>'. q = \<pi> n \<sigma>')"
          using qp unfolding B'B by (rule pars_vpar)
        have nB: "q \<notin> pars B" using rj q B by (auto simp: usedp_def)
        have n\<pi>: "q \<noteq> \<pi> n \<sigma>'" for n \<sigma>'
          using injD[OF injj] q by (auto simp: \<pi>_def f_def)
        show False using dis nB n\<pi> by blast
      qed
      thus "q \<in> - usedp \<Phi>c" by (auto simp: usedp_def)
    qed
    have inj1: "inj (\<lambda>p. j (Inl p))" using injj by (auto simp: inj_on_def)
    have "|UNIV :: 'p set| \<le>o |- usedp \<Phi>c|"
      by (rule card_of_ordLeq[THEN iffD1]) (use sub inj1 in blast)
    thus ?thesis by (simp add: richp_def)
  qed
  \<comment> \<open>transport the consequence and apply the closed parameter-rich completeness\<close>
  have vc: "\<Phi>c \<Turnstile>('u) vpar UNIV \<pi> A"
    unfolding \<Phi>c_def by (rule bkk_consequence_vpar[OF valid w\<Phi> wA])
  have dc: "\<Phi>c \<turnstile> vpar UNIV \<pi> A"
    by (rule completeness_hyps_rich[OF emb cA fpc cB vc])
  \<comment> \<open>the derivation is finite, so it lives over a finite subcontext\<close>
  obtain \<Phi>\<^sub>0 where fin0: "finite \<Phi>\<^sub>0" and sub0: "\<Phi>\<^sub>0 \<subseteq> \<Phi>c" and d0: "\<Phi>\<^sub>0 \<turnstile> vpar UNIV \<pi> A"
    using bprov_finite[OF dc] by blast
  obtain \<Psi> where sub\<Psi>: "\<Psi> \<subseteq> \<Phi>" and fin\<Psi>: "finite \<Psi>" and im: "\<Phi>\<^sub>0 = vpar UNIV \<pi> ` \<Psi>"
    using finite_subset_image[OF fin0 sub0[unfolded \<Phi>c_def]] by blast
  \<comment> \<open>restrict the closure to the finitely many occurring variables and invert them\<close>
  define W where "W = occ A \<union> (\<Union>B\<in>\<Psi>. occ B)"
  have finW: "finite W" unfolding W_def using fin\<Psi> finite_occ by auto
  have "occ A \<subseteq> W" unfolding W_def by blast
  hence eqA: "vpar UNIV \<pi> A = vpar W \<pi> A" by (rule vpar_cong[symmetric])
  have eqB: "vpar UNIV \<pi> B = vpar W \<pi> B" if B: "B \<in> \<Psi>" for B
  proof -
    have "occ B \<subseteq> W" unfolding W_def using B by blast
    thus ?thesis by (rule vpar_cong[symmetric])
  qed
  have im\<Psi>: "vpar UNIV \<pi> ` \<Psi> = vpar W \<pi> ` \<Psi>" by (rule image_cong[OF HOL.refl eqB])
  have dW: "vpar W \<pi> ` \<Psi> \<turnstile> vpar W \<pi> A" using d0 unfolding im im\<Psi> eqA .
  have fr: "\<pi> n \<sigma> \<notin> pars B" if "B \<in> insert A \<Psi>" for B n \<sigma>
    using fresh\<Phi> freshA sub\<Psi> that by (auto simp: usedp_def)
  have "\<Psi> \<turnstile> A" by (rule bprov_vpar_invert[OF inj\<pi> fr finW dW])
  thus ?thesis by (rule bprov_weaken[OF _ sub\<Psi> richp_freep[OF fp]])
qed

text \<open>Over a countable signature every infinite carrier is admissible and \<open>richp\<close> is
  \<open>freep\<close>, so the classical statement follows; its closed, empty-context and
  finite-context forms are the corollary ladder below.\<close>

theorem completeness_hyps_open_full:
  fixes \<Phi> :: "'p::{countable,infinite} tm set" and A :: "'p tm"
  assumes wA: "wff\<^bsub>\<o>\<^esub>(A)" and fp: "freep \<Phi>"
      and w\<Phi>: "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)"
      and valid: "\<Phi> \<Turnstile>('u::infinite) A"
    shows "\<Phi> \<turnstile> A"
proof -
  obtain g :: "nat \<Rightarrow> 'u" where g: "inj g"
    using infinite_UNIV infinite_countable_subset by blast
  have emb: "inj (\<lambda>p :: 'p. g (to_nat p))"
    by (auto simp: inj_on_def dest!: injD[OF g])
  show ?thesis
    by (rule completeness_hyps_open_rich[OF emb wA iffD2[OF richp_iff_freep fp] w\<Phi> valid])
qed

subsubsection \<open>Hypothesis-relative completeness without purity\<close>

text \<open>For the hypothesis relation \<open>\<tturnstile>\<close> even the parameter reserve disappears: an
  @{emph \<open>arbitrary\<close>} context of open formulas is admitted, over any carrier at least as
  large as the signature.  The reserve is created rather than assumed --- the signature
  folds injectively into one half of itself (\<open>|'p + 'p| = |'p|\<close>), the untouched half makes
  the image context parameter-rich, and @{thm [source] completeness_hyps_open_rich}
  applies.  The resulting derivation is finite, so it retracts along the fold
  (@{thm [source] inj_finite_retract}) to a derivation from a finite part of the original
  context --- which is exactly \<open>\<Phi> \<tturnstile> A\<close>.  Semantic compactness of the Henkin consequence
  thus needs no ultraproducts: it falls out of this theorem together with soundness
  (\<open>Main_Results\<close>).\<close>

theorem completeness_fprov:
  fixes \<Phi> :: "'p::infinite tm set" and A :: "'p tm" and emb :: "'p \<Rightarrow> 'u"
  assumes emb: "inj emb" and wA: "wff\<^bsub>\<o>\<^esub>(A)"
      and w\<Phi>: "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)"
      and valid: "\<Phi> \<Turnstile>('u) A"
    shows "\<Phi> \<tturnstile> A"
proof -
  \<comment> \<open>fold the signature into one half of itself; the other half is an untouched reserve\<close>
  obtain h :: "'p \<Rightarrow> 'p" where injh: "inj h" and res: "|UNIV :: 'p set| \<le>o |- range h|"
    using signature_fold by blast
  define \<Phi>' where "\<Phi>' = prn h ` \<Phi>"
  have rich': "richp \<Phi>'"
  proof -
    have "usedp \<Phi>' \<subseteq> range h" by (auto simp: \<Phi>'_def usedp_def tm.set_map)
    hence "|- range h| \<le>o |- usedp \<Phi>'|" by (intro card_of_mono1) auto
    thus ?thesis unfolding richp_def using res ordLeq_transitive by blast
  qed
  \<comment> \<open>transport validity and well-formedness along the fold\<close>
  have valid': "\<Phi>' \<Turnstile>('u) prn h A"
    unfolding \<Phi>'_def by (rule bkk_consequence_map[OF valid w\<Phi>])
  have wA': "wff\<^bsub>\<o>\<^esub>(prn h A)" by (rule wff_prn[OF wA])
  have w\<Phi>': "\<And>B'. B' \<in> \<Phi>' \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B')"
    by (auto simp: \<Phi>'_def intro: wff_prn w\<Phi>)
  \<comment> \<open>complete over the image and extract the finite kernel of the derivation\<close>
  have "\<Phi>' \<turnstile> prn h A"
    by (rule completeness_hyps_open_rich[OF emb wA' rich' w\<Phi>' valid'])
  then obtain \<Psi>0 where fin\<Psi>: "finite \<Psi>0" and sub\<Psi>: "\<Psi>0 \<subseteq> \<Phi>'"
      and d\<Psi>: "\<Psi>0 \<turnstile> prn h A"
    using bprov_finite by blast
  obtain \<Phi>\<^sub>0 where sub\<Phi>: "\<Phi>\<^sub>0 \<subseteq> \<Phi>" and fin\<Phi>: "finite \<Phi>\<^sub>0" and im: "\<Psi>0 = prn h ` \<Phi>\<^sub>0"
    using finite_subset_image[OF fin\<Psi> sub\<Psi>[unfolded \<Phi>'_def]] by blast
  \<comment> \<open>retract the finite derivation back along the fold\<close>
  define P where "P = pars A \<union> usedp \<Phi>\<^sub>0"
  have finP: "finite P"
    unfolding P_def usedp_def using fin\<Phi> finite_pars by auto
  obtain g :: "'p \<Rightarrow> 'p" where injg: "inj g" and gh: "\<forall>p \<in> P. g (h p) = p"
    using inj_finite_retract[OF injh finP] by blast
  have "prn g ` \<Psi>0 \<turnstile> prn g (prn h A)" by (rule bprov_rename[OF injg d\<Psi>])
  moreover have "prn g (prn h A) = A"
    by (rule prn_retract) (use gh in \<open>auto simp: P_def\<close>)
  moreover have "prn g ` \<Psi>0 = \<Phi>\<^sub>0"
    unfolding im by (rule prn_retract_set) (use gh in \<open>auto simp: P_def\<close>)
  ultimately have "\<Phi>\<^sub>0 \<turnstile> A" by simp
  thus ?thesis using fin\<Phi> sub\<Phi> by (rule fprovI[rotated 2])
qed

subsubsection \<open>The exported corollary ladder\<close>

text \<open>First the finite-context forms at every infinite signature, then the completeness forms
  of the initial release of this entry (August 2026) as their instances: over a countable signature
  every infinite carrier is admissible, open formulas need no closure, and a finite context
  is automatically pure.\<close>

theorem completeness_hyps_open_finite_countable:
  fixes \<Phi> :: "'p::{countable,infinite} tm set" and A :: "'p tm"
  assumes fin: "finite \<Phi>"
      and w\<Phi>: "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)"
      and wA: "wff\<^bsub>\<o>\<^esub>(A)"
      and valid: "\<Phi> \<Turnstile>('u::infinite) A"
    shows "\<Phi> \<turnstile> A"
  by (rule completeness_hyps_open_full[OF wA freep_finite[OF fin] w\<Phi> valid])

text \<open>The same at every infinite signature.  A finite context and its conclusion mention
  only finitely many parameters, so the problem relocates into a copy of \<open>\<nat>\<close> inside \<open>'p\<close>
  and \<open>bprov_rename\<close> transports the derivation back.  Countability of \<open>'p\<close> thus drops out,
  and only \<open>'p\<close> infinite remains.\<close>

theorem completeness_hyps_open_finite:
  fixes \<Phi> :: "'p::infinite tm set" and A :: "'p tm"
  assumes fin: "finite \<Phi>"
      and w\<Phi>: "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)"
      and wA: "wff\<^bsub>\<o>\<^esub>(A)"
      and v: "\<Phi> \<Turnstile>('u::infinite) A"
    shows "\<Phi> \<turnstile> A"
proof -
  have finP: "finite (pars A \<union> usedp \<Phi>)" using fin by (simp add: usedp_def)
  obtain g :: "nat \<Rightarrow> 'p" and h where g: "inj g"
      and gh: "\<forall>p \<in> pars A \<union> usedp \<Phi>. g (h p) = p"
    using nat_retract[OF finP] by blast
  \<comment> \<open>into the countable subsignature\<close>
  have finN: "finite (prn h ` \<Phi>)" using fin by simp
  have wN\<Phi>: "wff\<^bsub>\<o>\<^esub>(B')" if "B' \<in> prn h ` \<Phi>" for B' :: "nat tm"
    using that w\<Phi> by (auto intro: wff_prn)
  have wN: "wff\<^bsub>\<o>\<^esub>(prn h A)" by (rule wff_prn[OF wA])
  have vN: "prn h ` \<Phi> \<Turnstile>('u) (prn h A :: nat tm)"
    by (rule bkk_consequence_map[OF v w\<Phi>])
  have dN: "prn h ` \<Phi> \<turnstile> (prn h A :: nat tm)"
    by (rule completeness_hyps_open_finite_countable[OF finN wN\<Phi> wN vN])
  \<comment> \<open>and back along \<open>g\<close>\<close>
  have "prn g ` (prn h ` \<Phi>) \<turnstile> prn g (prn h A)"
    by (rule bprov_rename[OF g dN])
  moreover have "prn g (prn h A) = A"
    by (rule prn_retract) (use gh in auto)
  moreover have "prn g ` prn h ` \<Phi> = \<Phi>"
    by (rule prn_retract_set) (use gh in auto)
  ultimately show ?thesis by simp
qed

text \<open>The empty-context instance: completeness for every signature with infinitely many
  parameters.  (With only finitely many parameters this route is barred: \<open>NK(\<Pi>I)\<close> consumes
  fresh eigen-parameters, and an injection \<open>\<nat> \<Rightarrow> 'p\<close> is exactly what supplies them.)\<close>

theorem completeness_at_any_signature:
  fixes A :: "'p::infinite tm"
  assumes wA: "wff\<^bsub>\<o>\<^esub>(A)" and v: "\<Turnstile>('u::infinite) A"
  shows "\<turnstile> A"
proof -
  have v0: "{} \<Turnstile>('u) A" using v by (simp add: bkk_valid_def bkk_consequence_def)
  show ?thesis
    by (rule completeness_hyps_open_finite[OF _ _ wA v0]) auto
qed

text \<open>The forms of the initial release.  \<open>completeness\<close> is BKK's Corollary 7.7 proper --- consequence over
  the term carrier, for a parameter-rich context of sentences --- and the instance of
  \<open>completeness_hyps_rich\<close> at the injection \<open>p \<mapsto> {p\<^sup>p\<^bsub>\<iota>\<^esub>}\<close> of the signature into the term
  carrier.\<close>

lemma inj_par_singleton: "inj (\<lambda>p :: 'p. {p\<^sup>p\<^bsub>\<iota>\<^esub>} :: 'p tm set)"
  by (simp add: inj_on_def)

theorem completeness:
  fixes \<Phi> :: "'p::infinite tm set" and A :: "'p tm"
  assumes c: "cwff \<o> A" and fp: "richp \<Phi>"
      and valid: "\<Phi> \<Turnstile>('p tm set) A"
      and sen: "\<And>B. B \<in> \<Phi> \<Longrightarrow> cwff \<o> B"
  shows "\<Phi> \<turnstile> A"
  by (rule completeness_hyps_rich[OF inj_par_singleton c fp sen valid])

theorem completeness_open_at_any_carrier:
  fixes A :: "'p::{countable,infinite} tm"
  assumes wA: "wff\<^bsub>\<o>\<^esub>(A)" and valid: "\<Turnstile>('u::infinite) A"
  shows "\<turnstile> A"
  by (rule completeness_at_any_signature[OF wA valid])

theorem completeness_open:
  fixes A :: "'p::{countable,infinite} tm"
  assumes wA: "wff\<^bsub>\<o>\<^esub>(A)" and valid: "\<Turnstile>('p tm set) A"
  shows "\<turnstile> A"
proof -
  have v0: "{} \<Turnstile>('p tm set) A"
    using valid by (simp add: bkk_valid_def bkk_consequence_def)
  have rp: "richp ({} :: 'p tm set)" by (simp add: richp_iff_freep freep_finite)
  show ?thesis by (rule completeness_hyps_open_rich[OF inj_par_singleton wA rp _ v0]) simp
qed

text \<open>The closed-formula equivalence of the initial release, its statement verbatim; the open-formula
  strengthening is \<open>completeness_open\<close> above together with \<open>soundness_valid\<close>.\<close>

theorem derivable_iff_valid:
  fixes A :: "'p::{countable,infinite} tm"
  assumes "cwff \<o> A"
  shows "\<turnstile> A \<longleftrightarrow> \<Turnstile>('p tm set) A"
  using completeness_open[OF cwff_wff[OF assms]] soundness_valid by blast

lemma refuting_term_model:
  fixes A :: "'p::{countable,infinite} tm"
  assumes c: "cwff \<o> A" and nd: "\<not>\<turnstile> A"
  obtains Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set" and vl \<xi>
  where "bkk_model Dm Ap Ee vl" "countable {x. \<exists>\<tau>. Dm \<tau> x}"
        "app_struct.asg Dm \<xi>" "\<not> vl (Ee \<xi> A)"
proof -
  have fp: "richp ({} :: 'p tm set)"
    by (simp add: richp_iff_freep freep_finite)
  obtain Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
      and vl \<xi> and rep :: "'p tm set \<Rightarrow> 'p tm"
    where M: "bkk_model Dm Ap Ee vl" and inj: "inj_on rep {x. \<exists>\<tau>. Dm \<tau> x}"
      and xi: "app_struct.asg Dm \<xi>" and "\<forall>B\<in>({} :: 'p tm set). vl (Ee \<xi> B)"
      and nA: "\<not> vl (Ee \<xi> A)"
    by (rule refuting_term_model_hyps[OF c fp _ nd]) simp_all
  have cnt: "countable {x. \<exists>\<tau>. Dm \<tau> x}" by (rule countable_of_inj_on_tm[OF inj])
  show ?thesis by (rule that[OF M cnt xi nA])
qed

theorem completeness_at_any_carrier:
  fixes A :: "'p::{countable,infinite} tm"
  assumes c: "cwff \<o> A" and valid: "\<Turnstile>('u::infinite) A"
  shows "\<turnstile> A"
  by (rule completeness_at_any_signature[OF cwff_wff[OF c] valid])

text \<open>The cardinality link between signature and carrier in the hypothesis forms is needed;
  the argument is informal and not formalised here.  Let the signature \<open>'p\<close> be strictly
  larger than the carrier \<open>'u\<close>, and let \<open>\<Phi>\<close> consist of the inequations \<open>{c\<^sub>a \<noteq> c\<^sub>b}\<close>
  between \<open>|'p|\<close>-many parameter constants, indexed so that a reserve of \<open>|'p|\<close>-many
  parameters stays unused; then \<open>\<Phi>\<close> is parameter-rich.  \<open>\<Phi>\<close> is consistent, since every
  finite part has a finite model and derivability is finitary (the countable analogue is
  \<open>con_Ineq\<close> in \<open>NK_Infinity\<close>); in particular \<open>\<Phi> \<turnstile> \<^bold>\<bottom>\<close> and \<open>\<Phi> \<tturnstile> \<^bold>\<bottom>\<close> both fail.  But
  no model over \<open>'u\<close> satisfies \<open>\<Phi>\<close>, because its domains are subsets of \<open>'u\<close> and cannot
  keep \<open>|'p|\<close>-many constants apart; so \<open>\<Phi> \<Turnstile>('u) \<^bold>\<bottom>\<close> holds vacuously.  Completeness at
  the carrier \<open>'u\<close> therefore fails for both hypothesis relations.

  Consequently the every-carrier form of completeness holds for finite contexts
  (@{thm [source] completeness_hyps_open_finite}) but not for contexts of unbounded size:
  there the carrier has to be at least as large as the signature, which is the premise
  \<open>inj emb\<close> of @{thm [source] completeness_fprov} and
  @{thm [source] completeness_hyps_open_rich}.  Over a countable signature every infinite
  carrier qualifies, and the every-carrier statement
  @{thm [source] completeness_hyps_open_full} is recovered.

  Whether the parameter-rich reserve of the \<open>\<turnstile>\<close>-level forms could be weakened to the
  merely infinite reserve \<open>freep\<close> is not settled here; the two coincide over countable
  signatures, and for the hypothesis relation \<open>\<tturnstile>\<close> the question does not arise, since
  @{thm [source] completeness_fprov} assumes no purity at all.\<close>

end


==> anc/HOL_in_HOL_Deep/Consistency.thy <==
theory Consistency
  imports Soundness
begin

section \<open>Consistency\<close>

text \<open>\<open>NK\<close> is consistent, and the proof stays within Isabelle/HOL and needs only
  \<open>Soundness\<close>.  A concrete \<open>\<Sigma>\<close>-standard model over finite domains
  is exhibited --- so the class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> is non-empty --- whence by soundness \<open>NK\<close> does
  not derive \<open>\<^bold>\<bottom>\<close>, and no sentence is derivable together with its negation. Since \<open>NK\<close>
  carries no axiom of infinity it admits finite models, so neither an infinite carrier nor a
  set-theoretic meta-theory is needed, and the parameter type stays unconstrained.  The
  statement is purely syntactic --- non-derivability of \<open>\<^bold>\<bottom>\<close> in the calculus --- with a
  standard model as its witness; that witness lies in the larger class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> only
  because soundness is proved there.

  The model is built once, for every finite size \<open>k > 0\<close> of the individual domain and with a
  parameter interpretation that separates any prescribed family of at most \<open>k\<close> parameters.
  Consistency needs only the one-element instance \<open>k = 1\<close>; the arbitrarily large instances
  feed the compactness route to the inequation scheme in \<open>NK_Infinity\<close>.\<close>

subsection \<open>A parametric family of finite standard models\<close>

text \<open>The carrier: individuals \<open>VI 0, \<dots>, VI (k-1)\<close>, the two truth values, and functions as
  finite graphs.  With a finite domain of individuals every domain \<open>D\<^bsub>\<tau>\<^esub>\<close> is finite, so the
  full function spaces of BKK Definition 3.5 are representable by graphs; \<open>en k \<tau>\<close> enumerates
  \<open>D\<^bsub>\<tau>\<^esub>\<close> without repetition.\<close>

datatype ival = VI nat | VB bool | VF "(ival \<times> ival) list"

fun en :: "nat \<Rightarrow> ty \<Rightarrow> ival list" where
  "en k \<iota> = map VI [0..<k]"
| "en k \<o> = [VB True, VB False]"
| "en k (\<sigma> \<^bold>\<Rightarrow> \<tau>) = map (\<lambda>vs. VF (zip (en k \<sigma>) vs))
                       (List.n_lists (length (en k \<sigma>)) (en k \<tau>))"

definition cD :: "nat \<Rightarrow> ty \<Rightarrow> ival \<Rightarrow> bool" where "cD k \<tau> v \<equiv> v \<in> set (en k \<tau>)"

fun cAp :: "ival \<Rightarrow> ival \<Rightarrow> ival" where
  "cAp (VF G) x = (case map_of G x of Some y \<Rightarrow> y | None \<Rightarrow> VB False)"
| "cAp v x = VB False"

definition cLm :: "nat \<Rightarrow> ty \<Rightarrow> (ival \<Rightarrow> ival) \<Rightarrow> ival" where
 "cLm k \<sigma> h \<equiv> VF (zip (en k \<sigma>) (map h (en k \<sigma>)))"

lemma en_nonempty: "0 < k \<Longrightarrow> en k \<tau> \<noteq> []"
proof (induction \<tau>)
  case Ind then show ?case by simp
next
  case Bool then show ?case by simp
next
  case (Fun \<sigma> \<tau>)
  have "replicate (length (en k \<sigma>)) (hd (en k \<tau>)) \<in> set (List.n_lists
      (length (en k \<sigma>)) (en k \<tau>))"
      using Fun by (auto simp: set_n_lists)
  thus ?case by auto
qed

lemma distinct_en: "distinct (en k \<tau>)"
proof (induction \<tau>)
  case (Fun \<sigma> \<tau>)
  have "inj_on (\<lambda>vs. VF (zip (en k \<sigma>) vs)) (set (List.n_lists (length (en k \<sigma>)) (en k \<tau>)))"
  proof
    fix vs ws
    assume "vs \<in> set (List.n_lists (length (en k \<sigma>)) (en k \<tau>))"
       and "ws \<in> set (List.n_lists (length (en k \<sigma>)) (en k \<tau>))"
    hence "vs = map snd (zip (en k \<sigma>) vs)" and
          "ws = map snd (zip (en k \<sigma>) ws)"
      by (auto simp: set_n_lists)
    moreover assume "VF (zip (en k \<sigma>) vs) = VF (zip (en k \<sigma>) ws)"
    ultimately show "vs = ws" by simp
  qed
  thus ?case
    by (simp add: distinct_map distinct_n_lists Fun.IH(2))
qed (auto simp: distinct_map inj_on_def)

lemma cD_fun: "cD k (\<sigma> \<^bold>\<Rightarrow> \<tau>) v \<longleftrightarrow> (\<exists>vs.
  length vs = length (en k \<sigma>) \<and> (\<forall>x \<in> set vs. cD k \<tau> x) \<and> v = VF (zip (en k \<sigma>) vs))"
  by (auto simp: cD_def set_n_lists subset_iff)

lemma cAp_cLm [simp]: "cD k \<sigma> a \<Longrightarrow> cAp (cLm k \<sigma> h) a = h a"
  by (simp add: cLm_def cD_def map_of_zip_map)

lemma cLm_dom: "(\<And>d. cD k \<sigma> d \<Longrightarrow> cD k \<tau> (h d)) \<Longrightarrow> cD k (\<sigma> \<^bold>\<Rightarrow> \<tau>) (cLm k \<sigma> h)"
  unfolding cD_fun cLm_def
  by (rule exI[of _ "map h (en k \<sigma>)"]) (auto simp: cD_def)

lemma cAp_dom: "cD k (\<sigma> \<^bold>\<Rightarrow> \<tau>) f \<Longrightarrow> cD k \<sigma> a \<Longrightarrow> cD k \<tau> (cAp f a)"
proof -
  assume "cD k (\<sigma> \<^bold>\<Rightarrow> \<tau>) f" and a: "cD k \<sigma> a"
  then obtain vs where vs: "length vs = length (en k \<sigma>)" "\<forall>x \<in> set vs. cD k \<tau> x"
    and f: "f = VF (zip (en k \<sigma>) vs)" unfolding cD_fun by blast
  obtain b where "map_of (zip (en k \<sigma>) vs) a = Some b" using a vs(1)
    unfolding cD_def by (metis map_of_zip_is_Some)
  moreover from this have "b \<in> set vs"
    by (metis map_of_SomeD set_zip_rightD)
  ultimately show ?thesis using vs(2) f by simp
qed

lemma cAp_ext:
  assumes f: "cD k (\<sigma> \<^bold>\<Rightarrow> \<tau>) f" and g: "cD k (\<sigma> \<^bold>\<Rightarrow> \<tau>) g"
      and ag: "\<And>a. cD k \<sigma> a \<Longrightarrow> cAp f a = cAp g a"
    shows "f = g"
proof -
  obtain vs where vs: "length vs = length (en k \<sigma>)" and fv: "f = VF (zip (en k \<sigma>) vs)"
    using f unfolding cD_fun by blast
  obtain ws where ws: "length ws = length (en k \<sigma>)" and gw: "g = VF (zip (en k \<sigma>) ws)"
    using g unfolding cD_fun by blast
  have "vs ! i = ws ! i" if i: "i < length (en k \<sigma>)" for i
  proof -
    have d: "cD k \<sigma> (en k \<sigma> ! i)" using i by (simp add: cD_def)
    have iv: "i < length vs" and iw: "i < length ws" using i vs ws by simp_all
    have "cAp f (en k \<sigma> ! i) = vs ! i"
      using map_of_zip_nth[OF vs[symmetric] distinct_en iv] fv by simp
    moreover have "cAp g (en k \<sigma> ! i) = ws ! i"
      using map_of_zip_nth[OF ws[symmetric] distinct_en iw] gw by simp
    ultimately show ?thesis using ag[OF d] by simp
  qed
  hence "vs = ws" using vs ws by (intro nth_equalityI) auto
  thus ?thesis using fv gw by simp
qed

subsection \<open>Parameters (with prescribed distinctions), assignment, and the model\<close>

text \<open>The logical constants need not be built by hand: the frame just constructed is a
  @{locale lambda_universe} (theory \<open>Semantics\<close>), so negation, disjunction, quantification, equality
  and description come from that interface --- description by definite description
  (\<open>THE\<close>), so no Hilbert choice enters the model construction.  The parameter
  interpretation is prescribed by an index map \<open>ix\<close>: parameter \<open>p\<close> denotes the individual
  \<open>VI (ix p)\<close> at type \<open>\<iota>\<close> (and a canonical value elsewhere), so that parameters with
  distinct indices denote distinct individuals.\<close>

definition cJv :: "nat \<Rightarrow> ('p \<Rightarrow> nat) \<Rightarrow> 'p \<Rightarrow> ty \<Rightarrow> ival" where
  "cJv k ix p \<sigma> \<equiv> (if \<sigma> = \<iota> then VI (ix p) else hd (en k \<sigma>))"

definition cXi :: "nat \<Rightarrow> nat \<Rightarrow> ty \<Rightarrow> ival" where "cXi k n \<sigma> \<equiv> hd (en k \<sigma>)"

lemma cD_bool: "cD k \<o> v \<longleftrightarrow> v = VB True \<or> v = VB False"
  by (simp add: cD_def)

lemma hd_en_dom: "0 < k \<Longrightarrow> cD k \<sigma> (hd (en k \<sigma>))" by (simp add: cD_def en_nonempty)

theorem concrete_lambda_universe:
  assumes k: "0 < k" and ix: "\<And>p. ix p < k"
  shows "lambda_universe (cD k) cAp (cLm k) (VB True) (VB False)
           (cJv k ix :: 'p \<Rightarrow> ty \<Rightarrow> ival)"
proof
  show "\<And>\<sigma> \<tau> h a. (\<And>d. cD k \<sigma> d \<Longrightarrow> cD k \<tau> (h d)) \<Longrightarrow> cD k \<sigma> a \<Longrightarrow> cAp (cLm k \<sigma> h) a = h a"
    by simp
  show "\<And>\<sigma> \<tau> h. (\<And>d. cD k \<sigma> d \<Longrightarrow> cD k \<tau> (h d)) \<Longrightarrow> cD k (\<sigma> \<^bold>\<Rightarrow> \<tau>) (cLm k \<sigma> h)"
    by (rule cLm_dom)
  show "\<And>\<sigma> \<tau> f a. cD k (\<sigma> \<^bold>\<Rightarrow> \<tau>) f \<Longrightarrow> cD k \<sigma> a \<Longrightarrow> cD k \<tau> (cAp f a)" by (rule cAp_dom)
  show "\<And>\<sigma> \<tau> g h. cD k (\<sigma> \<^bold>\<Rightarrow> \<tau>) g \<Longrightarrow> cD k (\<sigma> \<^bold>\<Rightarrow> \<tau>) h \<Longrightarrow>
         (\<And>a. cD k \<sigma> a \<Longrightarrow> cAp g a = cAp h a) \<Longrightarrow> g = h" by (rule cAp_ext)
  show "VB True \<noteq> VB False" by simp
  show "\<And>a. cD k \<o> a \<longleftrightarrow> a = VB True \<or> a = VB False" by (rule cD_bool)
  show "\<And>p \<sigma>. cD k \<sigma> (cJv k ix p \<sigma>)"
    unfolding cJv_def using k ix hd_en_dom by (auto simp: cD_def)
qed

lemmas concrete_standard_model =
  lambda_universe.is_standard_model[OF concrete_lambda_universe]

subsection \<open>Consistency of \<open>NK\<close>\<close>

text \<open>Consistency of \<open>NK\<close> (the deep embedding): \<open>\<^bold>\<bottom>\<close> is not derivable --- by soundness
  (BKK Theorem 7.3) it would have to be \<open>\<upsilon>\<close>-true in the one-element instance \<open>k = 1\<close> of the
  finite model, contradicting BKK Lemma 3.43. The argument uses only soundness and one finite
  model; it needs neither the completeness development nor an infinite carrier.\<close>

theorem nk_consistent: "\<not> (\<turnstile> (\<^bold>\<bottom> :: 'p tm))"
proof
  assume d: "\<turnstile> (\<^bold>\<bottom> :: 'p tm)"
  define k :: nat where "k = 1"
  have kpos: "0 < k" by (simp add: k_def)
  interpret U: lambda_universe "cD k" cAp "cLm k" "VB True" "VB False"
    "cJv k (\<lambda>_. 0) :: 'p \<Rightarrow> ty \<Rightarrow> ival"
    by (rule concrete_lambda_universe[OF kpos]) (simp add: k_def)
  interpret standard_model "cD k" cAp "cLm k" "VB True" "VB False"
    U.Ngv U.Dsv U.Iv U.Ev U.Piv "cJv k (\<lambda>_. 0) :: 'p \<Rightarrow> ty \<Rightarrow> ival"
    by (rule U.is_standard_model)
  have xi: "bkkA.asg (cXi k)" by (simp add: bkkA.asg_def cXi_def hd_en_dom[OF kpos])
  have "con ({} :: 'p tm set)" by (rule model_con[OF xi]) simp
  thus False using d by (simp add: con_def)
qed

text \<open>No formula is derivable together with its negation.\<close>

theorem nk_not_both: assumes "\<turnstile> (A :: 'p tm)" shows "\<not>\<turnstile> \<^bold>\<not> A"
  using bprov.NegE[OF _ assms wff_FalseB] nk_consistent by blast

text \<open>The same, in the \<open>con\<close>sistency terminology of BKK Definition 7.4 (\<open>con\<close> lives in
  \<open>Calculus\<close>): the empty set is consistent.  This theory imports only \<open>Soundness\<close>, so the
  dependency graph shows that consistency is independent of the completeness development.\<close>

corollary con_empty: "con ({} :: 'p tm set)"
  unfolding con_def by (rule nk_consistent)

end


==> anc/HOL_in_HOL_Deep/Footprint_Checks.thy <==
theory Footprint_Checks
  imports Consistency
begin

section \<open>Footprint of the consistency proof\<close>

text \<open>A footprint audit for the consistency result \<open>nk_consistent\<close>; nothing new is proved
  here.  The instances \<open>consistency_bool_params\<close> and \<open>consistency_unit_params\<close> instantiate
  the parameter type \<open>'p\<close> (BKK's typed constants) --- not the individuals \<open>\<iota>\<close>, which the
  model makes a singleton --- with the finite types \<open>bool\<close> and \<open>unit\<close>; they would fail to
  type-check if the proof required \<open>'p :: infinite\<close>, so no infinite supply of parameters is
  needed.

  The result is what the introduction calls an @{emph \<open>outright\<close>} consistency proof, relative
  only to plain Isabelle/HOL: the meta-logic certifies the embedded object logic --- which
  carries no axiom of infinity --- by a standard model with finite domains at every type,
  using no set theory.  The model construction uses no Hilbert choice: the definitions of
  theory \<open>Consistency\<close> contain neither \<open>SOME\<close> nor \<open>THE\<close>, and its description
  operator selects by definite description (\<open>THE\<close>, locale @{locale lambda_universe} in
  theory \<open>Semantics\<close>).  The proofs around the model do not avoid choice: the only
  explicit use of Isabelle's choice operator before the completeness proof names a canonical
  assignment (\<open>xi0\<close> in theory \<open>Semantics\<close>), but a dependency audit over the proof
  terms of @{thm [source] nk_consistent} (via \<^ML>\<open>Thm_Deps.thm_deps\<close>) finds the meta-logic's
  choice principles entering through the datatype package, through lemmas about fresh
  variable names in the syntax, through the evaluation of abstraction and quantification in
  the semantics, and through the soundness proof.  The footprint claim is therefore "no
  choice in the model", not "no choice in the proof".  Theory \<open>Footprint_Deps\<close> performs both
  checks mechanically and fails the build if either is violated.

  The type \<^typ>\<open>ival\<close> that hosts the model is infinite, as every recursive HOL datatype is.
  For the object logic this does not matter: its quantifiers range over the domains
  \<open>cD 1 \<sigma>\<close> of the size-one instance \<open>k = 1\<close> of the model family of \<open>Consistency\<close>, and
  each of these is a finite set.  The domain of individuals has a single element:
  @{lemma \<open>en 1 \<iota> = [VI 0]\<close> by (simp add: upt_rec)}.  The model therefore refutes every
  axiom of infinity, which by definition has no finite models; concretely, a Dedekind-style
  axiom demands an injective, non-surjective self-map of the individuals, and a one-element
  domain has none.  Nor can the model keep two individual constants apart.  This is why the
  consistency proof needs neither an infinite model nor a stronger meta-theory.

  Finally, the kind of statement this is.  The meta-logic Isabelle/HOL has an axiom of
  infinity; the object logic has none.  The meta-level infinity is needed, as far as the
  argument goes, only for the syntax, and there only in the form of the natural numbers: the term type, the names of free
  variables and the inductively defined set of derivations are infinite, as they must be in
  any meta-theory that speaks about derivations.  The argument itself uses nothing beyond finite
  objects: evaluation in a finite model is decidable, and soundness is an induction over
  derivations (a metatheoretic remark, not formalised).  Inside HOL there seems no lighter route:
  the term type itself exists only by the axiom of infinity, and that axiom states exactly
  that some type is Dedekind-infinite, which is all the natural numbers need.  The datatype
  \<^typ>\<open>ival\<close> that hosts the model is infinite only because every HOL datatype is; its
  domains are finite.  So the consistency proof is carried out in a logic with an axiom of
  infinity, about a logic without one; it is not a logic proving its own consistency.
  G\"odel's second incompleteness theorem does not apply to the object logic: a theory with a
  standard model all of whose domains are finite, one individual and full function spaces
  above it, interprets no arithmetic.  For many applications this is no restriction: where HOL
  serves as a representation language, as in the LogiKEy embeddings of object logics
  \<^cite>\<open>LogiKEy\<close>, arithmetic at the object level is optional; the introduction's paragraph
  on the two tiers of consistency says which core of the logic in use is the one certified
  here.\<close>

theorem consistency_bool_params: "\<not> (\<turnstile> (\<^bold>\<bottom> :: bool tm))"
  by (rule nk_consistent)

theorem consistency_unit_params: "\<not> (\<turnstile> (\<^bold>\<bottom> :: unit tm))"
  by (rule nk_consistent)

end


==> anc/HOL_in_HOL_Deep/Footprint_Deps.thy <==
theory Footprint_Deps
  imports Main_Results Footprint_Checks
begin

section \<open>Footprint audit, part two: choice in the model versus choice in the proof\<close>

text \<open>Theory \<open>Footprint_Checks\<close> records what the consistency argument does not use.  Two of
  its claims concern Hilbert choice, and this theory checks them mechanically rather than by
  inspection.

  \<^enum> \<^emph>\<open>No choice in the model.\<close>  The defining equations of the concrete model in theory
    \<open>Consistency\<close> --- the enumeration \<open>en\<close>, the domains \<open>cD\<close>, application \<open>cAp\<close>, abstraction
    \<open>cLm\<close>, the parameter interpretation \<open>cJv\<close> and the assignment \<open>cXi\<close> --- mention neither
    Isabelle's choice operator \<^const>\<open>Eps\<close> (\<open>SOME\<close>) nor definite description \<^const>\<open>The\<close>.

  \<^enum> \<^emph>\<open>Choice in the proof.\<close>  The transitive dependency closure of the consistency theorem,
    computed from the proof terms with \<^ML>\<open>Proofterm.fold_body_thms\<close>, does contain facts of
    theory \<open>Hilbert_Choice\<close>, among them the axiom \<open>someI\<close> itself.  They enter through the
    datatype package, through lemmas about fresh variable names in the syntax, through the
    evaluation of abstraction and quantification in the semantics, and through the soundness
    proof.  The footprint claim is therefore "no choice in the model", not "no choice in the
    proof": the latter is an inherited dependency on the meta-logic.

  Both checks fail the build if they fail; the second one also prints, for the record, every
  fact of this development in the closure that uses a \<open>Hilbert_Choice\<close> fact directly.\<close>

ML \<open>
  (* 1. No choice in the model: the defining equations are free of Eps and The. *)
  local
    val defs = @{thms en.simps cD_def cAp.simps cLm_def cJv_def cXi_def};
    fun mentions_choice t =
      Term.exists_Const (fn (c, _) => c = \<^const_name>\<open>Eps\<close> orelse c = \<^const_name>\<open>The\<close>) t;
    val bad = filter (mentions_choice o Thm.prop_of) defs;
  in
    val _ =
      if null bad then writeln "Footprint_Deps: the model's defining equations use neither SOME nor THE."
      else error ("Footprint_Deps: choice in a defining equation: " ^
                  commas (map (Thm.string_of_thm \<^context>) bad))
  end;

  (* 2. Choice in the proof: the dependency closure of the consistency theorem. *)
  local
    val thy = \<^theory>;
    fun closure thm =
      Proofterm.fold_body_thms
        (fn {thm_name = (name, _), ...} => fn acc => Symtab.update (name, ()) acc)
        [Thm.proof_body_of thm] Symtab.empty
      |> Symtab.keys;
    val deps = closure @{thm consistency};
    val choice_facts = filter (String.isPrefix "Hilbert_Choice.") deps;
    (* direct users of Hilbert_Choice facts among this development's own facts *)
    fun direct thm = Thm_Deps.thm_deps thy [thm] |> map (fn (_, (nm, i)) => (nm, i));
    fun get1 (nm, i) =
      SOME (Global_Theory.get_thm_name thy ((nm, i), Position.none)) handle ERROR _ => NONE;
    fun get (nm, i) =
      (case get1 (nm, i) of SOME th => SOME th | NONE => get1 ("HOL_in_HOL_Deep." ^ nm, i));
    val own_prefixes =
      ["Syntax.", "Semantics.", "Calculus.", "Soundness.", "Completeness.", "Consistency.",
       "NK_Infinity.", "Cantor.", "Main_Results."];
    fun is_own n = exists (fn p => String.isPrefix p n) own_prefixes;
    fun entry_points root =
      let
        fun loop [] _ acc = acc
          | loop ((nm, i) :: queue) seen acc =
              (case get (nm, i) of
                NONE => loop queue seen acc
              | SOME th =>
                  let
                    val ds = direct th;
                    val hits =
                      if is_own nm then filter (String.isPrefix "Hilbert_Choice." o fst) ds else [];
                    val acc' = if null hits then acc else insert (op =) nm acc;
                    val next = filter (fn (n, _) => is_own n andalso not (Symtab.defined seen n)) ds;
                    val seen' = fold (fn (n, _) => Symtab.update (n, ())) next seen;
                  in loop (queue @ next) seen' acc' end)
      in loop [(root, 0)] (Symtab.make [(root, ())]) [] end;
    val entries = entry_points "Main_Results.consistency" |> sort_distinct string_ord;
  in
    val _ =
      if member (op =) choice_facts "Hilbert_Choice.someI" then
        writeln ("Footprint_Deps: the consistency theorem depends on " ^
                 string_of_int (length deps) ^ " facts, " ^
                 string_of_int (length choice_facts) ^ " of them from Hilbert_Choice " ^
                 "(including someI); direct users of Hilbert_Choice facts in this development:\n  " ^
                 cat_lines (map (fn s => "  " ^ s) entries))
      else error "Footprint_Deps: expected Hilbert_Choice.someI in the closure of consistency"
  end;
\<close>

end


==> anc/HOL_in_HOL_Deep/Main_Results.thy <==
theory Main_Results
  imports Completeness Cantor NK_Infinity
begin

section \<open>Main results\<close>

text \<open>The central results of this entry, restated in one place.  Soundness
  and completeness of \<open>NK\<close> for the class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> (BKK Theorem 7.3 and a
  strengthening of BKK Corollary 7.7): for well-formed (open) formulas over
  every signature with infinitely many parameters \<open>'p\<close>, derivability coincides
  with validity at @{emph \<open>every\<close>} infinite value carrier \<open>'u\<close> --- no cardinality
  link between the parameter type \<open>'p\<close> and the carrier \<open>'u\<close> is needed.  Consistency holds
  for arbitrary signatures, by the concrete standard model --- note the asymmetry:
  consistency needs @{emph \<open>no\<close>} constraint on \<open>'p\<close> at all, whereas completeness
  requires \<open>'p\<close> infinite, since the rule \<open>NK(\<Pi>I)\<close> consumes fresh
  eigen-parameters.  Cantor's theorem, surjective and injective, is derived inside \<open>NK\<close>
  at every type.\<close>

text \<open>Completeness comes without hypotheses (\<open>NK_completeness\<close>) and relative to hypotheses.
  For the latter the primary relation is \<open>\<Phi> \<tturnstile> A\<close> --- some finite part of \<open>\<Phi>\<close> derives
  \<open>A\<close> (theory \<open>Calculus\<close>) --- which is monotone and of finite character by construction
  and coincides with \<open>\<Phi> \<turnstile> A\<close> whenever the context leaves enough parameters unused.  For
  \<open>\<tturnstile>\<close>, completeness holds with @{emph \<open>no\<close>} condition on the context beyond
  well-formedness: any set of @{emph \<open>open\<close>} formulas --- context and conclusion may
  together carry infinitely many free variables --- at any infinite signature, over any
  carrier at least as large as the signature (\<open>NK_completeness_hyps\<close>); the instance for a closed
  context and conclusion over a countable signature is BKK Corollary 7.7 proper.  At the
  level of the calculus \<open>\<turnstile>\<close> itself --- deriving from the @{emph \<open>whole\<close>} context rather
  than from a finite part --- a proviso on the context is needed, since an impure infinite
  context can exhaust the eigen-parameters of \<open>NK(\<Pi>I)\<close>; that family of theorems lives in
  theory \<open>Completeness\<close> (\<open>completeness_hyps_open_full\<close>, \<open>completeness_hyps_open_rich\<close>).
  Restated here is only its @{emph \<open>finite\<close>}-context form, which needs no side condition
  at all (\<open>NK_completeness_hyps_fin\<close>), as unrestricted as \<open>NK_completeness\<close> itself.\<close>

theorem NK_soundness:
  "\<Phi> \<turnstile> C \<Longrightarrow> \<Phi> \<Turnstile>('u) C"
  by (rule soundness_sat)

theorem NK_completeness:
  assumes "wff\<^bsub>\<o>\<^esub>(A::'p::infinite tm)" and "\<Turnstile>('u::infinite) A"
  shows "\<turnstile> A"
  by (rule completeness_at_any_signature[OF assms])

text \<open>Derivability from hypotheses, in final form.  The premise \<open>inj emb\<close> --- the carrier
  is at least as large as the signature --- cannot be dropped for contexts of unbounded
  size; the argument, which is informal, is the closing remark of theory
  \<open>Completeness\<close>.  Nothing else is assumed about the context.  Semantic compactness of
  the Henkin consequence follows as a corollary: consequence at one sufficiently large
  carrier reduces to a finite sub-context, which by soundness has \<open>A\<close> as a consequence at
  @{emph \<open>every\<close>} carrier \<open>'v\<close> --- no ultraproducts are involved.\<close>

theorem NK_soundness_hyps: "\<Phi> \<tturnstile> C \<Longrightarrow> \<Phi> \<Turnstile>('u) C"
  by (rule soundness_fprov)

theorem NK_completeness_hyps:
  fixes \<Phi> :: "'p::infinite tm set" and emb :: "'p \<Rightarrow> 'u"
  assumes "inj emb" and "wff\<^bsub>\<o>\<^esub>(A)" and "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)"
      and "\<Phi> \<Turnstile>('u) A"
  shows "\<Phi> \<tturnstile> A"
  by (rule completeness_fprov[OF assms])

theorem sound_and_complete_hyps:
  fixes \<Phi> :: "'p::infinite tm set" and emb :: "'p \<Rightarrow> 'u"
  assumes emb: "inj emb" and A: "wff\<^bsub>\<o>\<^esub>(A)" and w\<Phi>: "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)"
  shows "\<Phi> \<tturnstile> A \<longleftrightarrow> \<Phi> \<Turnstile>('u) A"
  using NK_completeness_hyps[OF emb A w\<Phi>] NK_soundness_hyps by blast

corollary NK_consequence_compact:
  fixes \<Phi> :: "'p::infinite tm set" and emb :: "'p \<Rightarrow> 'u"
  assumes "inj emb" and "wff\<^bsub>\<o>\<^esub>(A)" and "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)"
      and "\<Phi> \<Turnstile>('u) A"
  shows "\<exists>\<Phi>\<^sub>0. finite \<Phi>\<^sub>0 \<and> \<Phi>\<^sub>0 \<subseteq> \<Phi> \<and> \<Phi>\<^sub>0 \<Turnstile>('v) A"
  using NK_completeness_hyps[OF assms] soundness_sat by (auto simp: fprov_def)

text \<open>For a \<^emph>\<open>finite\<close> context nothing beyond well-formedness is required: free variables
  may occur in the hypotheses \<^emph>\<open>and\<close> in the conclusion, and neither purity nor
  countability of \<open>'p\<close> is assumed.  The hypotheses are discharged into implications.\<close>

theorem NK_completeness_hyps_fin:
  fixes \<Phi> :: "'p::infinite tm set"
  assumes "finite \<Phi>" and "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)" and "wff\<^bsub>\<o>\<^esub>(A)"
      and "\<Phi> \<Turnstile>('u::infinite) A"
  shows "\<Phi> \<turnstile> A"
  by (rule completeness_hyps_open_finite[OF assms(1) assms(2) assms(3) assms(4)])

theorem sound_and_complete_hyps_fin:
  fixes \<Phi> :: "'p::infinite tm set"
  assumes fin: "finite \<Phi>" and w\<Phi>: "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)" and A: "wff\<^bsub>\<o>\<^esub>(A)"
  shows "\<Phi> \<turnstile> A \<longleftrightarrow> \<Phi> \<Turnstile>('u::infinite) A"
proof
  assume "\<Phi> \<turnstile> A" thus "\<Phi> \<Turnstile>('u) A" by (rule NK_soundness)
next
  assume h: "\<Phi> \<Turnstile>('u) A"
  show "\<Phi> \<turnstile> A" by (rule NK_completeness_hyps_fin[OF fin w\<Phi> A h])
qed

theorem sound_and_complete:
  assumes "wff\<^bsub>\<o>\<^esub>(A::'p::infinite tm)"
  shows "\<turnstile> A \<longleftrightarrow> \<Turnstile>('u::infinite) A"
  using assms completeness_at_any_signature soundness_valid by blast

text \<open>The constraint \<open>'u::infinite\<close> is not an artefact of the proof; the following argument
  is not formalised.  Soundness needs no constraint on \<open>'u\<close>.  Completeness does: over a @{emph \<open>finite\<close>} carrier no model
  of the class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> exists at all --- with negation and disjunction in the signature
  every boolean function is \<open>\<lambda>\<close>-definable, so the domains at the types \<open>\<o>\<^sup>n \<^bold>\<Rightarrow> \<o>\<close> grow
  beyond any bound --- and validity at a finite carrier would hold vacuously for every
  formula, making the direction \<open>\<Turnstile> \<Longrightarrow> \<turnstile>\<close> false.\<close>

theorem consistency: "\<not> \<turnstile> \<^bold>\<bottom>"
  by (rule nk_consistent)

corollary no_contradiction: "\<turnstile> A \<Longrightarrow> \<not> \<turnstile> \<^bold>\<not> A"
  by (rule nk_not_both)

text \<open>Cantor's theorem is derived @{emph \<open>inside\<close>} \<open>NK\<close>, in surjective and injective form
  and at every type: @{thm [source] nk_surjective_cantor} and
  @{thm [source] nk_injective_cantor} in theory \<open>Cantor\<close>.  The two facts keep the names
  under which the initial release of this entry (August 2026) exported them:\<close>

lemmas cantor_surjective = nk_surjective_cantor
lemmas cantor_injective = nk_injective_cantor

text \<open>Consistency with the inequation scheme over new constants, for every injective family of
  individual constants, obtained by compactness from arbitrarily large finite
  models:\<close>

corollary consistency_with_inequation_scheme:
  "inj (f :: nat \<Rightarrow> 'p::infinite) \<Longrightarrow> con (Ineq f)"
  by (rule con_Ineq)

text \<open>The same in the finitary form free of eigen-parameter effects, and jointly with the
  negated axiom (see theory \<open>NK_Infinity\<close>):\<close>

corollary consistency_with_inequation_scheme_fprov:
  "inj (f :: nat \<Rightarrow> 'p::infinite) \<Longrightarrow> \<not> (Ineq f \<tturnstile> (\<^bold>\<bottom> :: 'p tm))"
  by (rule con_Ineq_fprov)

corollary consistency_with_inequation_scheme_and_negated_axiom:
  "inj (f :: nat \<Rightarrow> 'p::infinite) \<Longrightarrow> con (insert (\<^bold>\<not> DInf) (Ineq f))"
  by (rule con_Ineq_not_DInf)

text \<open>The scheme does not yield the single Dedekind-style axiom of infinity \<open>DInf\<close>: no
  finite part of the scheme derives it, and a Henkin model of the whole scheme refutes it
  (@{thm [source] henkin_scheme_refutes_DInf} in theory \<open>NK_Infinity\<close>; its total domain
  injects into the term type, so it is countable over a countable signature).  That the
  pure axiom yields no inequation of the scheme is a side remark of the companion
  development.  Both results rest on the
  auxiliary constants of the scheme.  What the axiom does derive is every constant-free
  sentence ``there are at least \<open>n\<close> individuals'' (\<open>ExDistinct n\<close> in theory
  \<open>NK_Infinity\<close>), the classical first-order axiomatisation of infinity
  (\<^cite>\<open>EFT21\<close>, III.6.3).\<close>

corollary scheme_does_not_derive_axiom:
  "inj (f :: nat \<Rightarrow> 'p::infinite) \<Longrightarrow> \<not> (Ineq f \<tturnstile> (DInf :: 'p tm))"
  by (rule Ineq_not_derives_DInf)

corollary axiom_derives_every_finite_cardinality:
  "{DInf :: 'p::infinite tm} \<turnstile> ExDistinct n"
  by (rule DInf_derives_distinct_n)

text \<open>The converse fails: the constant-free sentences together do not derive the axiom,
  at every signature (\<open>distinct_scheme_not_derives_DInf\<close>, by the finite models of
  \<open>Consistency\<close>; over an infinite signature the Henkin model of
  \<open>henkin_scheme_refutes_DInf\<close> satisfies all of them and refutes \<open>DInf\<close>).  So in \<open>NK\<close>
  the first-order axiomatisation of infinity is strictly weaker than the Dedekind axiom;
  over standard models the two are equivalent (the step from an infinite individual
  domain to a Dedekind self-map in the full function space is not formalised).\<close>

corollary finite_cardinalities_do_not_derive_axiom:
  "\<not> (range (ExDistinct :: nat \<Rightarrow> 'p tm) \<tturnstile> DInf)"
  by (rule distinct_scheme_not_derives_DInf)

text \<open>The constant-free sentences are consistent with \<open>NK\<close>: no finite part of them derives
  falsity.  Every finite part holds in a large enough finite model of \<open>Consistency\<close>, so
  the consistency proof constructs no infinite model; and since the sentences mention no
  constants, the signature may be finite.\<close>

corollary finite_cardinalities_consistent:
  "\<not> (range (ExDistinct :: nat \<Rightarrow> 'p tm) \<tturnstile> \<^bold>\<bottom>)"
  by (rule con_distinct_scheme)

text \<open>Model existence (the positive half of Henkin completeness), restated: every consistent
  sentence over a countable signature has a \<open>\<Sigma>\<close>-Henkin model with @{emph \<open>countable\<close>} total domain, within plain HOL.
  Consistency is the only premise --- so where an axiom (e.g.\ of infinity) has no finite
  models and its consistency is established in a stronger meta-theory, that
  meta-theory is used for the consistency premise alone, and the witnessing model still has
  a countable total domain: the \<open>\<sim>\<close>-classes of closed wffs, a subset of the carrier
  \<^typ>\<open>'p tm set\<close>.\<close>

corollary countable_henkin_model:
  fixes A :: "'p::{countable,infinite} tm"
  assumes "cwff \<o> A" and "con {A}"
  obtains Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set" and vl \<xi>
  where "bkk_model Dm Ap Ee vl" "countable {x. \<exists>\<tau>. Dm \<tau> x}"
        "app_struct.asg Dm \<xi>" "vl (Ee \<xi> A)"
  by (rule countable_henkin_sat[OF assms])

end


==> anc/HOL_in_HOL_Deep/NK_Infinity.thy <==
theory NK_Infinity
  imports Consistency Completeness
begin

section \<open>The inequation scheme over new constants\<close>

text \<open>The parametric family of finite standard models constructed in \<open>Consistency\<close> provides,
  for every finite size \<open>k > 0\<close>, a standard model with exactly \<open>k\<close> individuals whose
  parameter interpretation can distinguish any prescribed finite family of parameters.  This
  is the model-theoretic input to the classical compactness argument of first-order model
  theory that a theory with arbitrarily large finite models has an infinite model (Skolem
  \<^cite>\<open>Skolem34\<close>, Mal'cev \<^cite>\<open>Malcev36\<close>, Henkin \<^cite>\<open>Henkin49\<close>, Robinson
  \<^cite>\<open>Robinson63\<close>): expand the language by countably many new individual constants
  \<open>c\<^sub>i\<close> and add the inequations \<open>Ineq = {c\<^sub>i \<noteq> c\<^sub>j | i \<noteq> j}\<close>.  In type theory the same
  technique appears in Andrews' \<open>\<section>55\<close> \<^cite>\<open>Andrews02\<close> (Theorem 5506), there in the
  service of nonstandard models.

  Two things should be kept apart.  The standard first-order axiomatisation of ``the domain
  is infinite'' consists of the constant-free sentences ``there are at least \<open>n\<close>
  individuals'', one for each \<open>n\<close> (\<open>ExDistinct n\<close> below): their models are precisely the
  infinite structures, so the class of infinite structures is \<open>\<Delta>\<close>-elementary, while the
  class of finite structures is not (\<^cite>\<open>EFT21\<close>, III.6.3 and VI.3.4).  The inequation scheme over new
  constants is the tool of the compactness argument, not itself an axiomatisation: it
  derives each of those sentences (\<open>Ineq_derives_distinct_n\<close> below); that its
  constant-free consequences are no more than theirs is the translation argument, not
  formalised here.  The sentences themselves are shown consistent, and shown not to derive
  the Dedekind axiom, by the finite models directly and at every signature
  (\<open>distinct_finite_model\<close> below); the scheme needs an infinite signature for its
  constants.  We keep the short name \<open>Ineq\<close> for the scheme.  Compactness --- the finite character of derivability,
  @{thm [source] con_compact} --- lifts the consistency of each @{emph \<open>finite\<close>} part of
  the scheme, satisfied in one of the finite models above, to the consistency of the whole
  scheme.  So consistency of \<open>NK\<close> with the scheme is obtained from the finite models
  alone: the consistency proof constructs no infinite model, and nothing beyond plain HOL is
  used.  Neither
  the scheme nor the constant-free sentences are to be conflated with a single
  Dedekind-style axiom of infinity.  The relation is made precise below: the axiom derives
  every sentence \<open>ExDistinct n\<close>, but neither the scheme nor those sentences derive the
  axiom, and some general model of the whole scheme refutes it.\<close>

subsection \<open>The scheme as a set of object formulas\<close>

text \<open>An arbitrary injective family \<open>f\<close> of parameter constants (\<open>'p\<close> being infinite) and
  the sentences \<open>f i \<noteq> f j\<close>; the consistency theorem holds for every such family, so no
  canonical choice of constants is needed.\<close>

definition dneq :: "(nat \<Rightarrow> 'p) \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow> 'p::infinite tm" where
  "dneq f i j = \<^bold>\<not> ((f i)\<^sup>p\<^bsub>\<iota>\<^esub> \<^bold>=\<^bsub>\<iota>\<^esub> (f j)\<^sup>p\<^bsub>\<iota>\<^esub>)"

lemma wff_dneq: "wff\<^bsub>\<o>\<^esub>(dneq f i j :: 'p::infinite tm)"
  unfolding dneq_def by (simp add: wff_Not wff_PEq wff_Par)

lemma dneq_inj: "inj f \<Longrightarrow> dneq f i j = dneq f i' j' \<Longrightarrow> i = i' \<and> j = j'"
  unfolding dneq_def by (auto dest: injD)

inductive_set Ineq :: "(nat \<Rightarrow> 'p) \<Rightarrow> 'p::infinite tm set" for f where
  Ineq_I: "i \<noteq> j \<Longrightarrow> dneq f i j \<in> Ineq f"

lemma Ineq_iff: "B \<in> Ineq f \<longleftrightarrow> (\<exists>i j. B = dneq f i j \<and> i \<noteq> j)"
  by (auto simp: Ineq.simps)

text \<open>Every finite part of the scheme is satisfied by a large-enough finite model,
  hence consistent, and by compactness so is the whole scheme.  The finite model is
  constructed @{emph \<open>once\<close>}, in the separation section below, where the very same model
  also refutes the Dedekind axiom; the consistency theorems \<open>con_finite_sub\<close>, \<open>con_Ineq\<close>
  and \<open>con_Ineq_fprov\<close> are stated there.\<close>

section \<open>The Dedekind axiom of infinity\<close>

text \<open>A single axiom of infinity in the sense of Dedekind: some self-map \<open>F\<close> of the
  individuals is injective but not surjective,
  \<open>DInf = \<^bold>\<exists>F\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>. (\<^bold>\<Pi>X. \<^bold>\<Pi>Y. F\<cdot>X \<^bold>= F\<cdot>Y \<^bold>\<supset> X \<^bold>= Y) \<^bold>\<and> (\<^bold>\<exists>C. \<^bold>\<Pi>Z. \<^bold>\<not> F\<cdot>Z \<^bold>= C)\<close>.\<close>

subsection \<open>The axiom as an object formula\<close>

definition vF where "vF = (0::nat)"
definition vX where "vX = (1::nat)"
definition vY where "vY = (2::nat)"
definition vC where "vC = (3::nat)"
definition vZ where "vZ = (4::nat)"

lemmas vdefs = vF_def vX_def vY_def vC_def vZ_def

definition EqFXFY :: "'p tm" where
  "EqFXFY = (((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vX\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> ((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))"
definition EqXY :: "'p tm" where "EqXY = ((vX\<^sup>f\<^bsub>\<iota>\<^esub>) \<^bold>=\<^bsub>\<iota>\<^esub> (vY\<^sup>f\<^bsub>\<iota>\<^esub>))"
definition ImpBody :: "'p tm" where "ImpBody = EqFXFY \<^bold>\<supset> EqXY"
definition InjBody :: "'p tm" where "InjBody = \<^bold>\<Pi>vX\<^bsub>\<iota>\<^esub>. \<^bold>\<Pi>vY\<^bsub>\<iota>\<^esub>. ImpBody"
definition NsAtom :: "'p tm" where
  "NsAtom = \<^bold>\<not> (((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vZ\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> (vC\<^sup>f\<^bsub>\<iota>\<^esub>))"
definition NsBody :: "'p tm" where "NsBody = \<^bold>\<exists>vC\<^bsub>\<iota>\<^esub>. \<^bold>\<Pi>vZ\<^bsub>\<iota>\<^esub>. NsAtom"
definition DInf :: "'p tm" where "DInf = \<^bold>\<exists>vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>. (InjBody \<^bold>\<and> NsBody)"

(*<*)
lemma wff_EqFXFY [intro]: "wff\<^bsub>\<o>\<^esub>(EqFXFY :: 'p tm)"
  unfolding EqFXFY_def
  by (rule wff_PEq[OF wff_App[OF wff_Fre wff_Fre] wff_App[OF wff_Fre wff_Fre]])
lemma wff_EqXY [intro]: "wff\<^bsub>\<o>\<^esub>(EqXY :: 'p tm)"
  unfolding EqXY_def by (rule wff_PEq[OF wff_Fre wff_Fre])
lemma wff_ImpBody [intro]: "wff\<^bsub>\<o>\<^esub>(ImpBody :: 'p tm)"
  unfolding ImpBody_def by (rule wff_ImpB[OF wff_EqFXFY wff_EqXY])
lemma wff_InjBody: "wff\<^bsub>\<o>\<^esub>(InjBody :: 'p tm)"
  unfolding InjBody_def by (rule wff_AllN[OF wff_AllN[OF wff_ImpBody]])
lemma wff_NsAtom [intro]: "wff\<^bsub>\<o>\<^esub>(NsAtom :: 'p tm)"
  unfolding NsAtom_def
  by (rule wff_Not[OF wff_PEq[OF wff_App[OF wff_Fre wff_Fre] wff_Fre]])
lemma wff_NsBody: "wff\<^bsub>\<o>\<^esub>(NsBody :: 'p tm)"
  unfolding NsBody_def by (rule wff_ExN[OF wff_AllN[OF wff_NsAtom]])
lemma wff_DInf: "wff\<^bsub>\<o>\<^esub>(DInf :: 'p tm)"
  unfolding DInf_def by (rule wff_ExN[OF wff_AndB[OF wff_InjBody wff_NsBody]])

lemma fvs_DInf: "fvs (DInf :: 'p tm) = {}"
  by (simp add: DInf_def InjBody_def NsBody_def ImpBody_def NsAtom_def EqFXFY_def
      EqXY_def AndB_def ExN_def AllN_def Forall_def ImpB_def vdefs)

lemma cwff_DInf: "cwff \<o> (DInf :: 'p tm)"
  by (rule cwffI[OF wff_DInf fvs_DInf])

lemma pars_DInf: "pars (DInf :: 'p tm) = {}"
  by (simp add: DInf_def InjBody_def NsBody_def ImpBody_def NsAtom_def EqFXFY_def
      EqXY_def AndB_def ExN_def AllN_def Forall_def ImpB_def vdefs)
(*>*)

text \<open>Assembled, the axiom in full --- first by pure definitional unfolding, then, following
  the presentation of the Cantor sentences in \<open>Cantor\<close>, in its machine-level
  locally-nameless normal form (de Bruijn indices \<open>Bnd 0\<close>, \<open>Bnd (Suc 0)\<close> and so on),
  recovered by computation:\<close>

lemma DInf_unfolded:
  "(DInf :: 'p tm)
   = (\<^bold>\<exists>vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>.
       ((\<^bold>\<Pi>vX\<^bsub>\<iota>\<^esub>. \<^bold>\<Pi>vY\<^bsub>\<iota>\<^esub>.
           ((((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vX\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> ((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))
            \<^bold>\<supset> ((vX\<^sup>f\<^bsub>\<iota>\<^esub>) \<^bold>=\<^bsub>\<iota>\<^esub> (vY\<^sup>f\<^bsub>\<iota>\<^esub>))))
        \<^bold>\<and> (\<^bold>\<exists>vC\<^bsub>\<iota>\<^esub>. \<^bold>\<Pi>vZ\<^bsub>\<iota>\<^esub>. \<^bold>\<not> (((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vZ\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> (vC\<^sup>f\<^bsub>\<iota>\<^esub>)))))"
  by (simp only: DInf_def InjBody_def NsBody_def ImpBody_def NsAtom_def EqFXFY_def
      EqXY_def)

lemma DInf_norm:
  "(DInf :: 'p tm)
   = \<^bold>\<exists>\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>
       ((\<^bold>\<Pi>\<^bsub>\<iota>\<^esub> (\<^bold>\<Pi>\<^bsub>\<iota>\<^esub>
           (((Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd (Suc 0)) \<^bold>=\<^bsub>\<iota>\<^esub> (Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd 0))
            \<^bold>\<supset> (Bnd (Suc 0) \<^bold>=\<^bsub>\<iota>\<^esub> Bnd 0))))
        \<^bold>\<and> (\<^bold>\<exists>\<^bsub>\<iota>\<^esub> (\<^bold>\<Pi>\<^bsub>\<iota>\<^esub> (\<^bold>\<not> ((Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd 0) \<^bold>=\<^bsub>\<iota>\<^esub> Bnd (Suc 0))))))"
  by (simp add: DInf_def InjBody_def NsBody_def ImpBody_def NsAtom_def EqFXFY_def
      EqXY_def AndB_def ExN_def AllN_def Forall_def ImpB_def vdefs)

subsection \<open>The axiom derives every finite cardinality\<close>

text \<open>The constant-free first-order sentences ``there are at least \<open>n\<close> individuals'',
  \<open>\<^bold>\<exists>x\<^sub>1 \<dots> \<^bold>\<exists>x\<^sub>n. \<And>\<^sub>i\<^sub><\<^sub>j \<^bold>\<not> (x\<^sub>i \<^bold>= x\<^sub>j)\<close>, are derivable from \<open>DInf\<close> inside \<open>NK\<close>: the
  witnesses are \<open>C, F C, F (F C), \<dots>\<close> for the self-map \<open>F\<close> and the point \<open>C\<close> outside its
  range, and their pairwise distinctness follows from injectivity by induction.  The
  derivation is built by meta-level recursion on \<open>n\<close>, one \<open>NK\<close>-derivation for each \<open>n\<close>.
  These sentences are the standard first-order axiomatisation of infinity
  (\<^cite>\<open>EFT21\<close>, III.6.3); the inequation
  scheme derives them too (\<open>Ineq_derives_distinct_n\<close>, below), and so does the axiom.\<close>

text \<open>The sentences.  \<open>AllNeq t ss\<close> says that \<open>t\<close> differs from every member of \<open>ss\<close>,
  \<open>Distinct ts\<close> that the members of \<open>ts\<close> are pairwise distinct, and \<open>ExD ts vs\<close> binds the
  variables \<open>vs\<close> existentially in front of \<open>Distinct (ts @ vs)\<close>.  The variable names
  \<open>vD i\<close> are kept apart from the names \<open>vF, \<dots>, vZ\<close> used in \<open>DInf\<close>.\<close>

primrec AllNeq :: "'p tm \<Rightarrow> 'p tm list \<Rightarrow> 'p tm" where
  "AllNeq t [] = \<^bold>\<top>"
| "AllNeq t (s # ss) = (\<^bold>\<not> (t \<^bold>=\<^bsub>\<iota>\<^esub> s)) \<^bold>\<and> AllNeq t ss"

primrec Distinct :: "'p tm list \<Rightarrow> 'p tm" where
  "Distinct [] = \<^bold>\<top>"
| "Distinct (t # ts) = AllNeq t ts \<^bold>\<and> Distinct ts"

primrec ExD :: "'p tm list \<Rightarrow> nat list \<Rightarrow> 'p tm" where
  "ExD ts [] = Distinct ts"
| "ExD ts (v # vs) = \<^bold>\<exists>v\<^bsub>\<iota>\<^esub>. ExD (ts @ [v\<^sup>f\<^bsub>\<iota>\<^esub>]) vs"

definition vD :: "nat \<Rightarrow> nat" where "vD i = 10 + i"

definition ExDistinct :: "nat \<Rightarrow> 'p tm" where
  "ExDistinct n = ExD [] (map vD [0..<n])"

lemma wff_AllNeq: "wff\<^bsub>\<iota>\<^esub>(t) \<Longrightarrow> \<forall>s \<in> set ss. wff\<^bsub>\<iota>\<^esub>(s) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(AllNeq t ss)"
  by (induction ss) (auto intro: wff_AndB wff_Not wff_PEq)

lemma wff_Distinct: "\<forall>t \<in> set ts. wff\<^bsub>\<iota>\<^esub>(t) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(Distinct ts)"
  by (induction ts) (auto intro: wff_AndB wff_AllNeq)

lemma wff_ExD: "\<forall>t \<in> set ts. wff\<^bsub>\<iota>\<^esub>(t) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(ExD ts vs)"
proof (induction vs arbitrary: ts)
  case Nil thus ?case by (simp add: wff_Distinct)
next
  case (Cons v vs)
  have "wff\<^bsub>\<o>\<^esub>(ExD (ts @ [v\<^sup>f\<^bsub>\<iota>\<^esub>]) vs)"
    by (rule Cons.IH) (use Cons.prems in \<open>auto intro: wff_Fre\<close>)
  thus ?case by (simp add: wff_ExN)
qed

lemma wff_ExDistinct: "wff\<^bsub>\<o>\<^esub>(ExDistinct n)"
  unfolding ExDistinct_def by (rule wff_ExD) simp

lemma fsub_AllNeq: "fsub x \<sigma> u (AllNeq t ss) = AllNeq (fsub x \<sigma> u t) (map (fsub x \<sigma> u) ss)"
  by (induction ss) auto

lemma fsub_Distinct: "fsub x \<sigma> u (Distinct ts) = Distinct (map (fsub x \<sigma> u) ts)"
  by (induction ts) (auto simp: fsub_AllNeq)

lemma fsub_ExD:
  "x \<notin> set vs \<Longrightarrow> fvs u = {} \<Longrightarrow> fsub x \<iota> u (ExD ts vs) = ExD (map (fsub x \<iota> u) ts) vs"
  by (induction vs arbitrary: ts) (auto simp: fsub_Distinct fsub_ExN)

lemma pars_AllNeq: "pars (AllNeq t ss) \<subseteq> pars t \<union> (\<Union>s \<in> set ss. pars s)"
  by (induction ss) (auto simp: AndB_def)

lemma pars_Distinct: "pars (Distinct ts) \<subseteq> (\<Union>t \<in> set ts. pars t)"
  by (induction ts) (auto simp: AndB_def dest: subsetD[OF pars_AllNeq])

lemma pars_ExD: "pars (ExD ts vs) \<subseteq> (\<Union>t \<in> set ts. pars t)"
proof (induction vs arbitrary: ts)
  case Nil thus ?case by (simp add: pars_Distinct)
next
  case (Cons v vs)
  have "pars (ExD ts (v # vs)) = pars (ExD (ts @ [v\<^sup>f\<^bsub>\<iota>\<^esub>]) vs)" by (simp add: ExN_def)
  also have "\<dots> \<subseteq> (\<Union>t \<in> set (ts @ [v\<^sup>f\<^bsub>\<iota>\<^esub>]). pars t)" by (rule Cons.IH)
  also have "\<dots> = (\<Union>t \<in> set ts. pars t)" by simp
  finally show ?case .
qed

lemma pars_ExDistinct: "pars (ExDistinct n) = {}"
  using pars_ExD[of "[]" "map vD [0..<n]"] by (simp add: ExDistinct_def)

text \<open>The witnesses \<open>F\<^sup>k C\<close>, as closed object terms over two parameters.\<close>

primrec itF :: "'p \<Rightarrow> 'p \<Rightarrow> nat \<Rightarrow> 'p tm" where
  "itF F C 0 = C\<^sup>p\<^bsub>\<iota>\<^esub>"
| "itF F C (Suc k) = (F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> itF F C k"

lemma wff_itF [simp, intro]: "wff\<^bsub>\<iota>\<^esub>(itF F C k)"
  by (induction k) (auto intro: wff_Par wff_App)
lemma fvs_itF [simp]: "fvs (itF F C k) = {}"
  by (induction k) auto
lemma fsub_itF [simp]: "fsub x \<sigma> u (itF F C k) = itF F C k"
  by (rule fsub_notin) simp

text \<open>Pairwise distinctness assembled into the sentence \<open>Distinct\<close>, for any family of
  closed witnesses whose members below a bound \<open>N\<close> are provably distinct.\<close>

lemma AllNeq_family:
  assumes fp: "freep \<Phi>" and wt: "\<And>k. wff\<^bsub>\<iota>\<^esub>(t k)"
    and neq: "\<And>i j. i < j \<Longrightarrow> j < N \<Longrightarrow> \<Phi> \<turnstile> \<^bold>\<not> (t i \<^bold>=\<^bsub>\<iota>\<^esub> t j)"
  shows "\<forall>j \<in> set js. i < j \<and> j < N \<Longrightarrow> \<Phi> \<turnstile> AllNeq (t i) (map t js)"
proof (induction js)
  case Nil show ?case by (simp add: bprov_TrueB)
next
  case (Cons j js)
  have ij: "i < j" "j < N" and rest: "\<forall>j \<in> set js. i < j \<and> j < N" using Cons.prems by auto
  show ?case unfolding list.map AllNeq.simps
    by (rule AndI[OF neq[OF ij] Cons.IH[OF rest] _ _ fp])
       (auto del: wff_Not wff_PEq intro!: wff_AllNeq wff_Not wff_PEq wff_Eq wff_App wff_Par wt)
qed

lemma Distinct_family:
  assumes fp: "freep \<Phi>" and wt: "\<And>k. wff\<^bsub>\<iota>\<^esub>(t k)"
    and neq: "\<And>i j. i < j \<Longrightarrow> j < N \<Longrightarrow> \<Phi> \<turnstile> \<^bold>\<not> (t i \<^bold>=\<^bsub>\<iota>\<^esub> t j)"
  shows "i + m \<le> N \<Longrightarrow> \<Phi> \<turnstile> Distinct (map t [i..<i + m])"
proof (induction m arbitrary: i)
  case 0 show ?case by (simp add: bprov_TrueB)
next
  case (Suc m)
  have e: "[i..<i + Suc m] = i # [Suc i..<Suc i + m]"
    using upt_conv_Cons[of i "i + Suc m"] by simp
  show ?case unfolding e list.map Distinct.simps
    by (rule AndI[OF AllNeq_family[OF fp wt neq] Suc.IH _ _ fp])
       (use Suc.prems in \<open>auto intro!: wff_AllNeq wff_Distinct wt\<close>)
qed

text \<open>The derivation, from the two witnessed halves of \<open>DInf\<close>: injectivity of \<open>F\<close> and the
  point \<open>C\<close> outside its range.\<close>

context
  fixes F C :: "'p::infinite" and \<Phi> :: "'p tm set"
  assumes fp: "freep \<Phi>"
    and inj: "\<Phi> \<turnstile> \<^bold>\<Pi>vX\<^bsub>\<iota>\<^esub>. \<^bold>\<Pi>vY\<^bsub>\<iota>\<^esub>.
                 ((((F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vX\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> ((F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))
                  \<^bold>\<supset> ((vX\<^sup>f\<^bsub>\<iota>\<^esub>) \<^bold>=\<^bsub>\<iota>\<^esub> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))"
    and ns: "\<Phi> \<turnstile> \<^bold>\<Pi>vZ\<^bsub>\<iota>\<^esub>. \<^bold>\<not> (((F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vZ\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> (C\<^sup>p\<^bsub>\<iota>\<^esub>))"
begin

lemma inj_inst:
  "\<Phi> \<turnstile> (itF F C (Suc i) \<^bold>=\<^bsub>\<iota>\<^esub> itF F C (Suc j)) \<^bold>\<supset> (itF F C i \<^bold>=\<^bsub>\<iota>\<^esub> itF F C j)"
proof -
  have 1: "\<Phi> \<turnstile> fsub vX \<iota> (itF F C i) (\<^bold>\<Pi>vY\<^bsub>\<iota>\<^esub>.
                 ((((F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vX\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> ((F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))
                  \<^bold>\<supset> ((vX\<^sup>f\<^bsub>\<iota>\<^esub>) \<^bold>=\<^bsub>\<iota>\<^esub> (vY\<^sup>f\<^bsub>\<iota>\<^esub>))))"
    by (rule AllN_E[OF inj _ wff_itF])
       (auto del: wff_ImpB wff_PEq
             intro!: wff_AllN wff_ImpB wff_PEq wff_Eq wff_App wff_Par wff_Fre)
  have 2: "\<Phi> \<turnstile> \<^bold>\<Pi>vY\<^bsub>\<iota>\<^esub>.
                 ((((F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> itF F C i) \<^bold>=\<^bsub>\<iota>\<^esub> ((F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))
                  \<^bold>\<supset> (itF F C i \<^bold>=\<^bsub>\<iota>\<^esub> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))"
    using 1 by (simp add: fsub_AllN vdefs)
  have 3: "\<Phi> \<turnstile> fsub vY \<iota> (itF F C j)
                 ((((F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> itF F C i) \<^bold>=\<^bsub>\<iota>\<^esub> ((F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))
                  \<^bold>\<supset> (itF F C i \<^bold>=\<^bsub>\<iota>\<^esub> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))"
    by (rule AllN_E[OF 2 _ wff_itF])
       (auto del: wff_ImpB wff_PEq intro!: wff_ImpB wff_PEq wff_Eq wff_App wff_Par wff_Fre)
  thus ?thesis by (simp add: vdefs)
qed

lemma ns_inst: "\<Phi> \<turnstile> \<^bold>\<not> (itF F C (Suc k) \<^bold>=\<^bsub>\<iota>\<^esub> itF F C 0)"
proof -
  have "\<Phi> \<turnstile> fsub vZ \<iota> (itF F C k) (\<^bold>\<not> (((F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vZ\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> (C\<^sup>p\<^bsub>\<iota>\<^esub>)))"
    by (rule AllN_E[OF ns _ wff_itF])
       (auto del: wff_Not wff_PEq intro!: wff_Not wff_PEq wff_Eq wff_App wff_Par wff_Fre)
  thus ?thesis by (simp add: vdefs)
qed

lemma neq_itF: "i < j \<Longrightarrow> \<Phi> \<turnstile> \<^bold>\<not> (itF F C i \<^bold>=\<^bsub>\<iota>\<^esub> itF F C j)"
proof (induction i arbitrary: j)
  case 0
  then obtain k where j: "j = Suc k" by (cases j) auto
  show ?case unfolding j by (rule peq_neg_sym[OF ns_inst fp wff_itF wff_itF])
next
  case (Suc i)
  then obtain k where j: "j = Suc k" and ik: "i < k" by (cases j) auto
  let ?E = "itF F C (Suc i) \<^bold>=\<^bsub>\<iota>\<^esub> itF F C (Suc k)"
  have fp': "freep (\<Phi> \<union> {?E})" by (rule freep_un[OF fp])
  have imp: "\<Phi> \<union> {?E} \<turnstile> ?E \<^bold>\<supset> (itF F C i \<^bold>=\<^bsub>\<iota>\<^esub> itF F C k)"
    by (rule bprov_weaken[OF inj_inst]) (auto simp: freep_add fp)
  have hyp: "\<Phi> \<union> {?E} \<turnstile> ?E" by (auto intro: bprov.Hyp)
  have p: "\<Phi> \<union> {?E} \<turnstile> itF F C i \<^bold>=\<^bsub>\<iota>\<^esub> itF F C k"
    by (rule bprov_ImpE[OF imp hyp fp'])
       (auto del: wff_PEq intro!: wff_PEq wff_Eq wff_App wff_Par)
  have n: "\<Phi> \<union> {?E} \<turnstile> \<^bold>\<not> (itF F C i \<^bold>=\<^bsub>\<iota>\<^esub> itF F C k)"
    by (rule bprov_weaken[OF Suc.IH[OF ik]]) (auto simp: freep_add fp)
  have "\<Phi> \<union> {?E} \<turnstile> \<^bold>\<bottom>" by (rule bprov.NegE[OF n p wff_FalseB])
  thus ?case unfolding j by (rule bprov.NegI[OF _ wff_PEq[OF wff_itF wff_itF]])
qed

lemma Distinct_itF: "\<Phi> \<turnstile> Distinct (map (itF F C) [0..<n])"
proof -
  have neq: "\<And>i j. i < j \<Longrightarrow> j < n \<Longrightarrow> \<Phi> \<turnstile> \<^bold>\<not> (itF F C i \<^bold>=\<^bsub>\<iota>\<^esub> itF F C j)"
    by (rule neq_itF)
  show ?thesis using Distinct_family[OF fp wff_itF neq, where i = 0 and m = n] by simp
qed

end

text \<open>Existential closure: from the distinctness of closed witnesses to the sentence.\<close>

lemma ExD_I:
  assumes d: "\<Phi> \<turnstile> Distinct (ts @ us)" and fp: "freep \<Phi>"
    and cts: "\<forall>t \<in> set ts. wff\<^bsub>\<iota>\<^esub>(t) \<and> fvs t = {}"
    and cus: "\<forall>u \<in> set us. wff\<^bsub>\<iota>\<^esub>(u) \<and> fvs u = {}"
    and len: "length us = length vs" and dv: "distinct vs"
  shows "\<Phi> \<turnstile> ExD ts vs"
  using d cts cus len dv
proof (induction vs arbitrary: ts us)
  case Nil thus ?case by simp
next
  case (Cons v vs)
  obtain u us' where us: "us = u # us'" using Cons.prems(4) by (cases us) auto
  have IH: "\<Phi> \<turnstile> ExD (ts @ [u]) vs"
    by (rule Cons.IH) (use Cons.prems us in auto)
  have wb: "wff\<^bsub>\<o>\<^esub>(ExD (ts @ [v\<^sup>f\<^bsub>\<iota>\<^esub>]) vs)"
    by (rule wff_ExD) (use Cons.prems(2) in \<open>auto intro: wff_Fre\<close>)
  have m: "map (fsub v \<iota> u) ts = ts"
    using Cons.prems(2) by (auto intro!: map_idI simp: fsub_notin)
  have sub: "fsub v \<iota> u (ExD (ts @ [v\<^sup>f\<^bsub>\<iota>\<^esub>]) vs) = ExD (ts @ [u]) vs"
    using Cons.prems(3,5) us by (simp add: fsub_ExD m)
  show ?case unfolding ExD.simps
    by (rule ExN_I[OF IH[folded sub] wb _ fp]) (use Cons.prems(3) us in auto)
qed

theorem DInf_derives_distinct_n: "{DInf :: 'p::infinite tm} \<turnstile> ExDistinct n"
proof -
  obtain F C :: 'p where FC: "F \<noteq> C"
    by (metis (full_types) ex_new_if_finite finite.emptyI
        finite.insertI infinite_UNIV insert_iff)
  note CF = FC[symmetric]
  let ?FP = "F\<^sup>p\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub> :: 'p tm" and ?CP = "C\<^sup>p\<^bsub>\<iota>\<^esub> :: 'p tm"
  define InjF :: "'p tm" where
    "InjF = \<^bold>\<Pi>vX\<^bsub>\<iota>\<^esub>. \<^bold>\<Pi>vY\<^bsub>\<iota>\<^esub>. (((?FP \<^bold>\<cdot> (vX\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> (?FP \<^bold>\<cdot> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))
                              \<^bold>\<supset> ((vX\<^sup>f\<^bsub>\<iota>\<^esub>) \<^bold>=\<^bsub>\<iota>\<^esub> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))"
  define NsB :: "'p tm" where "NsB = \<^bold>\<Pi>vZ\<^bsub>\<iota>\<^esub>. \<^bold>\<not> ((?FP \<^bold>\<cdot> (vZ\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> (vC\<^sup>f\<^bsub>\<iota>\<^esub>))"
  define NsC :: "'p tm" where "NsC = \<^bold>\<Pi>vZ\<^bsub>\<iota>\<^esub>. \<^bold>\<not> ((?FP \<^bold>\<cdot> (vZ\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> ?CP)"
  \<comment> \<open>the two substitution instances\<close>
  have subF: "fsub vF (\<iota> \<^bold>\<Rightarrow> \<iota>) ?FP (InjBody \<^bold>\<and> NsBody) = InjF \<^bold>\<and> (\<^bold>\<exists>vC\<^bsub>\<iota>\<^esub>. NsB)"
    by (simp add: InjF_def NsB_def InjBody_def NsBody_def ImpBody_def NsAtom_def
        EqFXFY_def EqXY_def fsub_AllN fsub_ExN vdefs)
  have subC: "fsub vC \<iota> ?CP NsB = NsC"
    by (simp add: NsB_def NsC_def fsub_AllN vdefs)
  \<comment> \<open>well-formedness and parameters\<close>
  have wInjF: "wff\<^bsub>\<o>\<^esub>(InjF)" unfolding InjF_def
    by (auto del: wff_ImpB wff_PEq
             intro!: wff_AllN wff_ImpB wff_PEq wff_Eq wff_App wff_Par wff_Fre)
  have wNsB: "wff\<^bsub>\<o>\<^esub>(NsB)" unfolding NsB_def
    by (auto del: wff_Not wff_PEq
             intro!: wff_AllN wff_Not wff_PEq wff_Eq wff_App wff_Par wff_Fre)
  have wExNsB: "wff\<^bsub>\<o>\<^esub>(\<^bold>\<exists>vC\<^bsub>\<iota>\<^esub>. NsB)" by (rule wff_ExN[OF wNsB])
  have wBody: "wff\<^bsub>\<o>\<^esub>(InjBody \<^bold>\<and> NsBody :: 'p tm)" by (rule wff_AndB[OF wff_InjBody wff_NsBody])
  have pBody: "pars (InjBody \<^bold>\<and> NsBody :: 'p tm) = {}"
    by (simp add: InjBody_def NsBody_def ImpBody_def NsAtom_def EqFXFY_def EqXY_def
        AndB_def ExN_def AllN_def)
  have pInjF: "pars InjF = {F}" by (simp add: InjF_def AllN_def)
  have pNsB: "pars NsB = {F}" by (simp add: NsB_def AllN_def)
  \<comment> \<open>the contexts\<close>
  let ?\<Phi>1 = "{DInf :: 'p tm} \<union> {InjF \<^bold>\<and> (\<^bold>\<exists>vC\<^bsub>\<iota>\<^esub>. NsB)}"
  let ?\<Phi>2 = "?\<Phi>1 \<union> {NsC}"
  have fp0: "freep {DInf :: 'p tm}" and fp1: "freep ?\<Phi>1" and fp2: "freep ?\<Phi>2"
    by (intro freep_finite; simp)+
  \<comment> \<open>inside the innermost context: the two halves, and the derivation\<close>
  have and2: "?\<Phi>2 \<turnstile> InjF \<^bold>\<and> (\<^bold>\<exists>vC\<^bsub>\<iota>\<^esub>. NsB)" by (auto intro: bprov.Hyp)
  have inj2: "?\<Phi>2 \<turnstile> InjF" by (rule AndE1[OF and2 wInjF wExNsB fp2])
  have ns2: "?\<Phi>2 \<turnstile> NsC" by (auto intro: bprov.Hyp)
  have inj2': "?\<Phi>2 \<turnstile> \<^bold>\<Pi>vX\<^bsub>\<iota>\<^esub>. \<^bold>\<Pi>vY\<^bsub>\<iota>\<^esub>. (((?FP \<^bold>\<cdot> (vX\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> (?FP \<^bold>\<cdot> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))
                              \<^bold>\<supset> ((vX\<^sup>f\<^bsub>\<iota>\<^esub>) \<^bold>=\<^bsub>\<iota>\<^esub> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)))"
    using inj2 by (simp add: InjF_def)
  have ns2': "?\<Phi>2 \<turnstile> \<^bold>\<Pi>vZ\<^bsub>\<iota>\<^esub>. \<^bold>\<not> ((?FP \<^bold>\<cdot> (vZ\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> ?CP)"
    using ns2 by (simp add: NsC_def)
  have d: "?\<Phi>2 \<turnstile> Distinct (map (itF F C) [0..<n])"
    by (rule Distinct_itF[OF fp2 inj2' ns2'])
  have main: "?\<Phi>2 \<turnstile> ExDistinct n"
    unfolding ExDistinct_def
  proof (rule ExD_I[OF _ fp2])
    show "?\<Phi>2 \<turnstile> Distinct ([] @ map (itF F C) [0..<n])" using d by simp
    show "distinct (map vD [0..<n])" by (simp add: distinct_map inj_on_def vD_def)
  qed simp_all
  \<comment> \<open>discharge the witness \<open>C\<close>\<close>
  have ex1: "?\<Phi>1 \<turnstile> \<^bold>\<exists>vC\<^bsub>\<iota>\<^esub>. NsB"
    by (rule AndE2[OF _ wInjF wExNsB fp1]) (auto intro: bprov.Hyp)
  have h1: "?\<Phi>1 \<turnstile> ExDistinct n"
    by (rule ExN_E[OF ex1 main[folded subC] wNsB wff_ExDistinct _ _ _ fp1])
       (simp_all add: pNsB pInjF pars_DInf pars_ExDistinct AndB_def ExN_def CF)
  \<comment> \<open>discharge the witness \<open>F\<close>\<close>
  have ex0: "{DInf :: 'p tm} \<turnstile> \<^bold>\<exists>vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>. (InjBody \<^bold>\<and> NsBody)"
    using bprov.Hyp[of "DInf :: 'p tm" "{DInf}"] unfolding DInf_def by simp
  show ?thesis
    by (rule ExN_E[OF ex0 h1[folded subF] wBody wff_ExDistinct _ _ _ fp0])
       (simp_all add: pBody pars_DInf pars_ExDistinct)
qed

subsection \<open>Injectivity and non-surjectivity in an arbitrary general model\<close>

text \<open>These facts hold in \<^emph>\<open>any\<close> \<open>\<Sigma>\<close>-Henkin general model --- fullness of the function
  domains is never used: they peel \<open>InjBody\<close> / \<open>NsBody\<close> down
  to injectivity and non-surjectivity of a self-map \<open>d\<close> on the individuals.  Only the
  witness for such a \<open>d\<close> is model-specific, so \<open>DInf_sat\<close> takes that data as hypotheses,
  and the consistency arguments about \<open>DInf\<close>, here and in the companion development,
  share this carrier-generic core.  Conversely, \<open>DInf_sat_Dedekind_infinite\<close> extracts
  from satisfaction of \<open>DInf\<close> an injective, non-surjective self-map of the individual
  domain: even in a Henkin model, the axiom forces Dedekind infinitude of \<open>\<D>\<^bsub>\<iota>\<^esub>\<close>.\<close>

context general_model
begin
lemma InjSat:
  assumes xi: "bkkA.asg \<xi>" and d: "Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) d"
  shows "(den InjBody (\<xi>(vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub> := d)) = Tv)
      = (\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (d \<^bold>@ a = d \<^bold>@ b \<longrightarrow> a = b)))"
proof -
    define \<eta> where "\<eta> = \<xi>(vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub> := d)"
    have ea: "bkkA.asg \<eta>" unfolding \<eta>_def using xi d by (rule bkkA.asg_upd)
    have inner: "(den ImpBody ((\<eta>(vX\<^bsub>\<iota>\<^esub> := a))(vY\<^bsub>\<iota>\<^esub> := b)) = Tv)
        = (d \<^bold>@ a = d \<^bold>@ b \<longrightarrow> a = b)" if a: "Dm \<iota> a" and b: "Dm \<iota> b" for a b
    proof -
      define \<rho> where "\<rho> = (\<eta>(vX\<^bsub>\<iota>\<^esub> := a))(vY\<^bsub>\<iota>\<^esub> := b)"
      have er: "bkkA.asg \<rho>" unfolding \<rho>_def using ea a b by (auto intro: bkkA.asg_upd)
      have fx: "den ((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vX\<^sup>f\<^bsub>\<iota>\<^esub>)) \<rho> = d \<^bold>@ a"
        by (simp add: den.simps(8) \<rho>_def \<eta>_def upd_def vdefs)
      have fy: "den ((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vY\<^sup>f\<^bsub>\<iota>\<^esub>)) \<rho> = d \<^bold>@ b"
        by (simp add: den.simps(8) \<rho>_def \<eta>_def upd_def vdefs)
      have ex: "den (vX\<^sup>f\<^bsub>\<iota>\<^esub>) \<rho> = a" by (simp add: \<rho>_def upd_def vdefs)
      have ey: "den (vY\<^sup>f\<^bsub>\<iota>\<^esub>) \<rho> = b" by (simp add: \<rho>_def upd_def vdefs)
      have peq1: "(den EqFXFY \<rho> = Tv) = (d \<^bold>@ a = d \<^bold>@ b)"
        unfolding EqFXFY_def
        using sat_PEqB[OF wff_App[OF wff_Fre wff_Fre] wff_App[OF wff_Fre wff_Fre] er] fx fy
        by simp
      have peq2: "(den EqXY \<rho> = Tv) = (a = b)"
        unfolding EqXY_def using sat_PEqB[OF wff_Fre wff_Fre er] ex ey by simp
      have "(den ImpBody \<rho> = Tv)
          = ((den EqFXFY \<rho> = Tv) \<longrightarrow> (den EqXY \<rho> = Tv))"
        unfolding ImpBody_def by (rule sat_ImpBB[OF wff_EqFXFY wff_EqXY er])
      also have "\<dots> = (d \<^bold>@ a = d \<^bold>@ b \<longrightarrow> a = b)" using peq1 peq2 by simp
      finally show ?thesis by (simp add: \<rho>_def)
    qed
    have step2: "(den (\<^bold>\<Pi>vY\<^bsub>\<iota>\<^esub>. ImpBody) (\<eta>(vX\<^bsub>\<iota>\<^esub> := a)) = Tv)
        = (\<forall>b. Dm \<iota> b \<longrightarrow> (d \<^bold>@ a = d \<^bold>@ b \<longrightarrow> a = b))" if a: "Dm \<iota> a" for a
    proof -
      have "(den (\<^bold>\<Pi>vY\<^bsub>\<iota>\<^esub>. ImpBody) (\<eta>(vX\<^bsub>\<iota>\<^esub> := a)) = Tv)
          = (\<forall>b. Dm \<iota> b \<longrightarrow> den ImpBody ((\<eta>(vX\<^bsub>\<iota>\<^esub> := a))(vY\<^bsub>\<iota>\<^esub> := b)) = Tv)"
        by (rule sat_AllN[OF wff_ImpBody bkkA.asg_upd[OF ea a]])
      thus ?thesis using inner[OF a] by simp
    qed
    have "(den InjBody \<eta> = Tv)
        = (\<forall>a. Dm \<iota> a \<longrightarrow> den (\<^bold>\<Pi>vY\<^bsub>\<iota>\<^esub>. ImpBody) (\<eta>(vX\<^bsub>\<iota>\<^esub> := a)) = Tv)"
      unfolding InjBody_def by (rule sat_AllN[OF wff_AllN[OF wff_ImpBody] ea])
    thus ?thesis using step2 by (simp add: \<eta>_def)
qed

lemma NsSat:
  assumes xi: "bkkA.asg \<xi>" and d: "Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) d"
  shows "(den NsBody (\<xi>(vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub> := d)) = Tv)
      = (\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> d \<^bold>@ z \<noteq> c))"
proof -
    define \<eta> where "\<eta> = \<xi>(vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub> := d)"
    have ea: "bkkA.asg \<eta>" unfolding \<eta>_def using xi d by (rule bkkA.asg_upd)
    have inner: "(den NsAtom ((\<eta>(vC\<^bsub>\<iota>\<^esub> := c))(vZ\<^bsub>\<iota>\<^esub> := z)) = Tv)
        = (d \<^bold>@ z \<noteq> c)" if c: "Dm \<iota> c" and z: "Dm \<iota> z" for c z
    proof -
      define \<rho> where "\<rho> = (\<eta>(vC\<^bsub>\<iota>\<^esub> := c))(vZ\<^bsub>\<iota>\<^esub> := z)"
      have er: "bkkA.asg \<rho>" unfolding \<rho>_def using ea c z by (auto intro: bkkA.asg_upd)
      have fz: "den ((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vZ\<^sup>f\<^bsub>\<iota>\<^esub>)) \<rho> = d \<^bold>@ z"
        by (simp add: den.simps(8) \<rho>_def \<eta>_def upd_def vdefs)
      have ec: "den (vC\<^sup>f\<^bsub>\<iota>\<^esub>) \<rho> = c" by (simp add: \<rho>_def upd_def vdefs)
      have peq: "(den (((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vZ\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> (vC\<^sup>f\<^bsub>\<iota>\<^esub>)) \<rho> = Tv) = (d \<^bold>@ z = c)"
        using sat_PEqB[OF wff_App[OF wff_Fre wff_Fre] wff_Fre er] fz ec by simp
      have "(den NsAtom \<rho> = Tv)
          = (\<not> (den (((vF\<^sup>f\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>) \<^bold>\<cdot> (vZ\<^sup>f\<^bsub>\<iota>\<^esub>)) \<^bold>=\<^bsub>\<iota>\<^esub> (vC\<^sup>f\<^bsub>\<iota>\<^esub>)) \<rho> = Tv))"
        unfolding NsAtom_def
        by (rule sat_NegB[OF wff_PEq[OF wff_App[OF wff_Fre wff_Fre] wff_Fre] er])
      also have "\<dots> = (d \<^bold>@ z \<noteq> c)" using peq by simp
      finally show ?thesis by (simp add: \<rho>_def)
    qed
    have step2: "(den (\<^bold>\<Pi>vZ\<^bsub>\<iota>\<^esub>. NsAtom) (\<eta>(vC\<^bsub>\<iota>\<^esub> := c)) = Tv)
        = (\<forall>z. Dm \<iota> z \<longrightarrow> d \<^bold>@ z \<noteq> c)" if c: "Dm \<iota> c" for c
    proof -
      have "(den (\<^bold>\<Pi>vZ\<^bsub>\<iota>\<^esub>. NsAtom) (\<eta>(vC\<^bsub>\<iota>\<^esub> := c)) = Tv)
          = (\<forall>z. Dm \<iota> z \<longrightarrow> den NsAtom ((\<eta>(vC\<^bsub>\<iota>\<^esub> := c))(vZ\<^bsub>\<iota>\<^esub> := z)) = Tv)"
        by (rule sat_AllN[OF wff_NsAtom bkkA.asg_upd[OF ea c]])
      thus ?thesis using inner[OF c] by simp
    qed
    have hall: "(den NsBody \<eta> = Tv)
        = (\<exists>c. Dm \<iota> c \<and> den (\<^bold>\<Pi>vZ\<^bsub>\<iota>\<^esub>. NsAtom) (\<eta>(vC\<^bsub>\<iota>\<^esub> := c)) = Tv)"
      unfolding NsBody_def by (rule sat_ExN[OF wff_AllN[OF wff_NsAtom] ea])
    have "(den NsBody \<eta> = Tv) = (\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> d \<^bold>@ z \<noteq> c))"
      using hall by (simp add: step2 cong: conj_cong)
    thus ?thesis by (simp add: \<eta>_def)
qed

lemma DInf_sat:
  assumes xi: "bkkA.asg \<xi>" and d: "Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) d"
    and inj: "\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (d \<^bold>@ a = d \<^bold>@ b \<longrightarrow> a = b))"
    and ns: "\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> d \<^bold>@ z \<noteq> c)"
  shows "den DInf \<xi> = Tv"
proof -
  have conj: "den (InjBody \<^bold>\<and> NsBody) (\<xi>(vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub> := d)) = Tv"
    using sat_AndB[OF wff_InjBody wff_NsBody bkkA.asg_upd[OF xi d]]
          InjSat[OF xi d] NsSat[OF xi d] inj ns by simp
  have "(den DInf \<xi> = Tv)
      = (\<exists>e. Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) e \<and> den (InjBody \<^bold>\<and> NsBody) (\<xi>(vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub> := e)) = Tv)"
    unfolding DInf_def by (rule sat_ExN[OF wff_AndB[OF wff_InjBody wff_NsBody] xi])
  thus ?thesis using d conj by auto
qed

lemma DInf_sat_Dedekind_infinite:
  assumes xi: "bkkA.asg \<xi>" and sat: "den DInf \<xi> = Tv"
  shows "\<exists>d. Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) d
           \<and> (\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (d \<^bold>@ a = d \<^bold>@ b \<longrightarrow> a = b)))
           \<and> (\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> d \<^bold>@ z \<noteq> c))"
proof -
  have unf: "(den DInf \<xi> = Tv)
      = (\<exists>e. Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) e \<and> den (InjBody \<^bold>\<and> NsBody) (\<xi>(vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub> := e)) = Tv)"
    unfolding DInf_def by (rule sat_ExN[OF wff_AndB[OF wff_InjBody wff_NsBody] xi])
  from sat unf obtain e where e: "Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) e"
      and cj: "den (InjBody \<^bold>\<and> NsBody) (\<xi>(vF\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub> := e)) = Tv" by auto
  have inj: "\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (e \<^bold>@ a = e \<^bold>@ b \<longrightarrow> a = b))"
    and ns: "\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> e \<^bold>@ z \<noteq> c)"
    using cj sat_AndB[OF wff_InjBody wff_NsBody bkkA.asg_upd[OF xi e]]
          InjSat[OF xi e] NsSat[OF xi e] by simp_all
  show ?thesis using e inj ns by blast
qed

end

section \<open>Consistency of the scheme, and its separation from the axiom\<close>

text \<open>The scheme does not yield the axiom.  Every general model with @{emph \<open>finitely\<close>} many individuals refutes \<open>DInf\<close>
  --- an injective self-map of a finite set is surjective --- while a large enough finite
  standard model satisfies any finite part of the scheme.  Hence the scheme together with \<open>\<^bold>\<not> DInf\<close> is consistent,
  no finite part of \<open>Ineq f\<close> derives \<open>DInf\<close> (\<open>\<not> (Ineq f \<tturnstile> DInf)\<close>), and a Henkin
  model of the whole scheme, countable over a countable signature, refutes the axiom,
  making the separation model-theoretic.  All of this stays
  in plain HOL: the refuting models are the finite ones from \<open>Consistency\<close>, and the Henkin
  model is the term model of \<open>Completeness\<close>.  Conversely, \<open>DInf\<close> mentions no constants, so
  once a model of it exists, one in which all constants coincide refutes every inequation;
  the companion notes this in passing.  This separation rests on the auxiliary constants of the scheme: \<open>DInf\<close> derives,
  for every \<open>n\<close>, the existence of \<open>n\<close> pairwise distinct individuals
  (@{thm [source] DInf_derives_distinct_n}), so every constant-free consequence of a finite
  part of the scheme is a consequence of \<open>DInf\<close> (the remaining step, replacing the
  constants of a derivation by terms, is not formalised here); and
  over standard models the whole scheme entails \<open>DInf\<close>, since an infinite individual domain
  with full function spaces has an injective, non-surjective self-map (not formalised here
  either).  What the scheme cannot supply is that self-map as an element of \<open>\<D>\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>\<close>,
  and that is where its Henkin models refute the axiom.\<close>

context general_model
begin

text \<open>The two directions combined: in any general model, \<open>DInf\<close> holds exactly when the
  function domain \<open>\<D>\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>\<close> contains an injective, non-surjective self-map of the
  individuals.  In a standard model, where that domain is full, this is Dedekind
  infinitude of \<open>\<D>\<^bsub>\<iota>\<^esub>\<close>; in a Henkin model the domain may lack the self-map.\<close>

lemma DInf_sat_iff:
  assumes xi: "bkkA.asg \<xi>"
  shows "(den DInf \<xi> = Tv)
       = (\<exists>d. Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) d
              \<and> (\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (d \<^bold>@ a = d \<^bold>@ b \<longrightarrow> a = b)))
              \<and> (\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> d \<^bold>@ z \<noteq> c)))"
  using DInf_sat[OF xi] DInf_sat_Dedekind_infinite[OF xi] by blast

lemma DInf_refuted_finite:
  assumes xi: "bkkA.asg \<xi>" and fin: "finite {x. Dm \<iota> x}"
  shows "den (\<^bold>\<not> DInf) \<xi> = Tv"
proof -
  have "\<not> (den DInf \<xi> = Tv)"
  proof
    assume "den DInf \<xi> = Tv"
    then obtain d where d: "Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) d"
        and dinj: "\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (d \<^bold>@ a = d \<^bold>@ b \<longrightarrow> a = b))"
        and dns: "\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> d \<^bold>@ z \<noteq> c)"
      using DInf_sat_iff[OF xi] by blast
    have eq: "(\<lambda>a. d \<^bold>@ a) ` {x. Dm \<iota> x} = {x. Dm \<iota> x}"
    proof (rule endo_inj_surj[OF fin])
      show "(\<lambda>a. d \<^bold>@ a) ` {x. Dm \<iota> x} \<subseteq> {x. Dm \<iota> x}"
        using gm_appTy[OF d] by auto
      show "inj_on (\<lambda>a. d \<^bold>@ a) {x. Dm \<iota> x}"
        using dinj by (auto simp: inj_on_def)
    qed
    obtain c where c: "Dm \<iota> c" and nc: "\<forall>z. Dm \<iota> z \<longrightarrow> d \<^bold>@ z \<noteq> c"
      using dns by blast
    have "c \<in> (\<lambda>a. d \<^bold>@ a) ` {x. Dm \<iota> x}" using c eq by auto
    then obtain z where "Dm \<iota> z" and "d \<^bold>@ z = c" by auto
    thus False using nc by blast
  qed
  thus ?thesis using sat_NegB[OF wff_DInf xi] by simp
qed

text \<open>Satisfaction of the constant-free sentences, peeled down to the carrier: \<open>AllNeq\<close> and
  \<open>Distinct\<close> mean what they say about the denotations, and a block of existentials is
  satisfied once witnesses are named.  Only the direction needed below is stated for the
  existential block: distinct individuals \<open>e v\<close> for the bound variables \<open>vs\<close>, with the
  variables already opened (\<open>us\<close>) assigned their witnesses, satisfy \<open>ExD\<close>.\<close>

lemma sat_AllNeq:
  assumes wt: "wff\<^bsub>\<iota>\<^esub>(t)" and ws: "\<forall>s \<in> set ss. wff\<^bsub>\<iota>\<^esub>(s)" and xi: "bkkA.asg \<xi>"
  shows "(den (AllNeq t ss) \<xi> = Tv) \<longleftrightarrow> (\<forall>s \<in> set ss. den t \<xi> \<noteq> den s \<xi>)"
  using ws
proof (induction ss)
  case Nil thus ?case using bkk.vl_TF[OF xi] by simp
next
  case (Cons s ss)
  have ws1: "wff\<^bsub>\<iota>\<^esub>(s)" and wss: "\<forall>s \<in> set ss. wff\<^bsub>\<iota>\<^esub>(s)" using Cons.prems by auto
  have w1: "wff\<^bsub>\<o>\<^esub>(\<^bold>\<not> (t \<^bold>=\<^bsub>\<iota>\<^esub> s))" using wt ws1 by (auto intro: wff_Not wff_PEq)
  have w2: "wff\<^bsub>\<o>\<^esub>(AllNeq t ss)" by (rule wff_AllNeq[OF wt wss])
  have "(den (AllNeq t (s # ss)) \<xi> = Tv)
      \<longleftrightarrow> (den (\<^bold>\<not> (t \<^bold>=\<^bsub>\<iota>\<^esub> s)) \<xi> = Tv) \<and> (den (AllNeq t ss) \<xi> = Tv)"
    using sat_AndB[OF w1 w2 xi] by simp
  moreover have "(den (\<^bold>\<not> (t \<^bold>=\<^bsub>\<iota>\<^esub> s)) \<xi> = Tv) \<longleftrightarrow> den t \<xi> \<noteq> den s \<xi>"
    using sat_NegB[OF wff_PEq[OF wt ws1] xi] sat_PEqB[OF wt ws1 xi] by simp
  ultimately show ?case using Cons.IH[OF wss] by simp
qed

lemma sat_Distinct:
  assumes ws: "\<forall>t \<in> set ts. wff\<^bsub>\<iota>\<^esub>(t)" and xi: "bkkA.asg \<xi>"
  shows "(den (Distinct ts) \<xi> = Tv) \<longleftrightarrow> distinct (map (\<lambda>t. den t \<xi>) ts)"
  using ws
proof (induction ts)
  case Nil thus ?case using bkk.vl_TF[OF xi] by simp
next
  case (Cons t ts)
  have wt: "wff\<^bsub>\<iota>\<^esub>(t)" and wts: "\<forall>t \<in> set ts. wff\<^bsub>\<iota>\<^esub>(t)" using Cons.prems by auto
  have w1: "wff\<^bsub>\<o>\<^esub>(AllNeq t ts)" by (rule wff_AllNeq[OF wt wts])
  have w2: "wff\<^bsub>\<o>\<^esub>(Distinct ts)" by (rule wff_Distinct[OF wts])
  have "(den (Distinct (t # ts)) \<xi> = Tv)
      \<longleftrightarrow> (den (AllNeq t ts) \<xi> = Tv) \<and> (den (Distinct ts) \<xi> = Tv)"
    using sat_AndB[OF w1 w2 xi] by simp
  thus ?case using sat_AllNeq[OF wt wts xi] Cons.IH[OF wts] by auto
qed

lemma sat_ExD_I:
  assumes dist: "distinct (us @ vs)"
      and dom: "\<forall>v \<in> set (us @ vs). \<D>\<^bsub>\<iota>\<^esub> (e v)"
      and inj: "inj_on e (set (us @ vs))"
      and xi: "bkkA.asg \<xi>"
      and agree: "\<forall>v \<in> set us. \<xi> v \<iota> = e v"
  shows "den (ExD (map (\<lambda>v. v\<^sup>f\<^bsub>\<iota>\<^esub>) us) vs) \<xi> = Tv"
  using dist dom inj xi agree
proof (induction vs arbitrary: us \<xi>)
  case Nil
  have "(den (Distinct (map (\<lambda>v. v\<^sup>f\<^bsub>\<iota>\<^esub>) us)) \<xi> = Tv) \<longleftrightarrow> distinct (map (\<lambda>v. \<xi> v \<iota>) us)"
    using sat_Distinct[OF _ Nil.prems(4), of "map (\<lambda>v. v\<^sup>f\<^bsub>\<iota>\<^esub>) us"]
    by (simp add: wff_Fre comp_def)
  moreover have "map (\<lambda>v. \<xi> v \<iota>) us = map e us" using Nil.prems(5) by simp
  moreover have "distinct (map e us)" using Nil.prems(1,3) by (simp add: distinct_map)
  ultimately show ?case by simp
next
  case (Cons v vs)
  let ?us' = "us @ [v]" and ?\<xi>' = "\<xi>(v\<^bsub>\<iota>\<^esub> := e v)"
  have dv: "\<D>\<^bsub>\<iota>\<^esub> (e v)" using Cons.prems(2) by simp
  have xi': "bkkA.asg ?\<xi>'" by (rule bkkA.asg_upd[OF Cons.prems(4) dv])
  have vus: "v \<notin> set us" using Cons.prems(1) by auto
  have agree': "\<forall>w \<in> set ?us'. ?\<xi>' w \<iota> = e w"
    using Cons.prems(5) vus by (auto simp: upd_def)
  have ih: "den (ExD (map (\<lambda>v. v\<^sup>f\<^bsub>\<iota>\<^esub>) ?us') vs) ?\<xi>' = Tv"
    by (rule Cons.IH[OF _ _ _ xi' agree']) (use Cons.prems(1,2,3) in auto)
  have w: "wff\<^bsub>\<o>\<^esub>(ExD (map (\<lambda>v. v\<^sup>f\<^bsub>\<iota>\<^esub>) ?us') vs)"
    by (rule wff_ExD) (simp add: wff_Fre)
  have "den (ExD (map (\<lambda>v. v\<^sup>f\<^bsub>\<iota>\<^esub>) us) (v # vs)) \<xi>
      = den (\<^bold>\<exists>v\<^bsub>\<iota>\<^esub>. ExD (map (\<lambda>v. v\<^sup>f\<^bsub>\<iota>\<^esub>) ?us') vs) \<xi>" by simp
  also have "\<dots> = Tv" using sat_ExN[OF w Cons.prems(4)] dv ih by blast
  finally show ?case .
qed

lemma sat_ExDistinct_I:
  assumes xi: "bkkA.asg \<xi>"
      and dom: "\<forall>i < n. \<D>\<^bsub>\<iota>\<^esub> (e i)" and inj: "inj_on e {0..<n}"
  shows "den (ExDistinct n) \<xi> = Tv"
proof -
  let ?vs = "[] @ map vD [0..<n]"
  have dist: "distinct ?vs" by (simp add: distinct_map inj_on_def vD_def)
  have dom': "\<forall>v \<in> set ?vs. \<D>\<^bsub>\<iota>\<^esub> (e (v - 10))" using dom by (auto simp: vD_def)
  have inj': "inj_on (\<lambda>v. e (v - 10)) (set ?vs)"
  proof (rule inj_onI)
    fix x y assume "x \<in> set ?vs" "y \<in> set ?vs" and exy: "e (x - 10) = e (y - 10)"
    then obtain i j where "x = vD i" "i < n" "y = vD j" "j < n" by auto
    thus "x = y" using exy inj by (auto simp: vD_def inj_on_def)
  qed
  have "den (ExD (map (\<lambda>v. v\<^sup>f\<^bsub>\<iota>\<^esub>) []) (map vD [0..<n])) \<xi> = Tv"
    by (rule sat_ExD_I[OF dist dom' inj' xi]) simp
  thus ?thesis by (simp add: ExDistinct_def)
qed

end

text \<open>In a standard model the function domain is full, so the self-map of \<open>DInf_sat_iff\<close>
  can be any set-function: \<open>DInf\<close> holds exactly when the individual domain is
  Dedekind-infinite as a set.\<close>

context standard_model
begin

lemma DInf_sat_iff_Dedekind:
  assumes xi: "bkkA.asg \<xi>"
  shows "(den DInf \<xi> = Tv)
       = (\<exists>h. (\<forall>a. Dm \<iota> a \<longrightarrow> Dm \<iota> (h a))
              \<and> (\<forall>a b. Dm \<iota> a \<longrightarrow> Dm \<iota> b \<longrightarrow> h a = h b \<longrightarrow> a = b)
              \<and> (\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> h z \<noteq> c)))"
proof
  assume "den DInf \<xi> = Tv"
  then obtain d where d: "Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) d"
      and inj: "\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (d \<^bold>@ a = d \<^bold>@ b \<longrightarrow> a = b))"
      and ns: "\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> d \<^bold>@ z \<noteq> c)"
    using DInf_sat_iff[OF xi] by blast
  show "\<exists>h. (\<forall>a. Dm \<iota> a \<longrightarrow> Dm \<iota> (h a))
              \<and> (\<forall>a b. Dm \<iota> a \<longrightarrow> Dm \<iota> b \<longrightarrow> h a = h b \<longrightarrow> a = b)
              \<and> (\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> h z \<noteq> c))"
    by (rule exI[where x = "\<lambda>a. d \<^bold>@ a"]) (use Ap_dom[OF d] inj ns in blast)
next
  assume "\<exists>h. (\<forall>a. Dm \<iota> a \<longrightarrow> Dm \<iota> (h a))
              \<and> (\<forall>a b. Dm \<iota> a \<longrightarrow> Dm \<iota> b \<longrightarrow> h a = h b \<longrightarrow> a = b)
              \<and> (\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> h z \<noteq> c))"
  then obtain h where hd: "\<And>a. Dm \<iota> a \<Longrightarrow> Dm \<iota> (h a)"
      and inj: "\<forall>a b. Dm \<iota> a \<longrightarrow> Dm \<iota> b \<longrightarrow> h a = h b \<longrightarrow> a = b"
      and ns: "\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> h z \<noteq> c)" by blast
  let ?d = "Lm \<iota> h"
  have dd: "Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) ?d" by (rule Lm_dom[OF hd])
  have app: "\<And>a. Dm \<iota> a \<Longrightarrow> ?d \<^bold>@ a = h a" by (rule beta_Lm[OF hd])
  have "Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) ?d
      \<and> (\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (?d \<^bold>@ a = ?d \<^bold>@ b \<longrightarrow> a = b)))
      \<and> (\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> ?d \<^bold>@ z \<noteq> c))"
    using dd inj ns app by (metis (no_types, lifting))
  thus "den DInf \<xi> = Tv" using DInf_sat_iff[OF xi] by blast
qed

end

text \<open>The refuting finite models: the size-\<open>k\<close> family of \<open>Consistency\<close>, with the parameter
  interpretation distinguishing the finitely many constants of the scheme at hand.  The
  construction happens @{emph \<open>once\<close>}: the same model satisfies the fragment and refutes
  the axiom, and the plain consistency of the scheme falls out by monotonicity below.\<close>

lemma con_DInf_neg_finite_sub:
  assumes injf: "inj (f :: nat \<Rightarrow> 'p::infinite)"
      and finF: "finite F" and FI: "F \<subseteq> Ineq f"
  shows "con (insert (\<^bold>\<not> DInf) F)"
proof -
  have finP: "finite {(i,j). dneq f i j \<in> F}"
  proof -
    have "{(i,j). dneq f i j \<in> F} = (\<lambda>(i,j). dneq f i j) -` F"
      by (auto simp: vimage_def)
    moreover have "inj (\<lambda>(i,j). dneq f i j :: 'p tm)"
      by (auto simp: inj_on_def dneq_inj[OF injf])
    ultimately show ?thesis using finite_vimageI[OF finF] by simp
  qed
  define idxs where "idxs = (\<Union>(i,j)\<in>{(i,j). dneq f i j \<in> F}. {i,j})"
  have finI: "finite idxs" unfolding idxs_def using finP by auto
  define m where "m = Max (insert 0 idxs)"
  define k where "k = Suc m"
  define ix where "ix = (\<lambda>p::'p. min m (inv f p))"
  have kpos: "0 < k" by (simp add: k_def)
  have ix_le: "ix p \<le> m" for p by (simp add: ix_def)
  have ix_bound: "ix p < k" for p using ix_le[of p] by (simp add: k_def)
  have ix_f: "ix (f i) = i" if "i \<le> m" for i
    using that by (simp add: ix_def inv_f_f[OF injf] min.absorb2)
  have idx_le: "i \<le> m" if "dneq f i j \<in> F" for i j
    unfolding m_def
  proof (rule Max_ge)
    show "finite (insert 0 idxs)" using finI by simp
    show "i \<in> insert 0 idxs" using that unfolding idxs_def by auto
  qed
  have jdx_le: "j \<le> m" if "dneq f i j \<in> F" for i j
    unfolding m_def
  proof (rule Max_ge)
    show "finite (insert 0 idxs)" using finI by simp
    show "j \<in> insert 0 idxs" using that unfolding idxs_def by auto
  qed
  interpret U: lambda_universe "cD k" cAp "cLm k" "VB True" "VB False"
    "cJv k ix :: 'p \<Rightarrow> ty \<Rightarrow> ival"
    by (rule concrete_lambda_universe[OF kpos ix_bound])
  interpret standard_model "cD k" cAp "cLm k" "VB True" "VB False"
    U.Ngv U.Dsv U.Iv U.Ev U.Piv "cJv k ix :: 'p \<Rightarrow> ty \<Rightarrow> ival"
    by (rule U.is_standard_model)
  have asgX: "bkkA.asg (cXi k)" by (simp add: bkkA.asg_def cXi_def hd_en_dom[OF kpos])
  have vEq: "cAp (cAp (U.Ev \<iota>) (VI a)) (VI b) = VB (a = b)" if "a < k" "b < k" for a b
    using U.Ev_app[of \<iota> "VI a" "VI b"] that by (simp add: cD_def)
  have vNg: "cAp U.Ngv (VB c) = VB (\<not> c)" for c
    using U.Ngv_app[of "VB c"] by (cases c) (auto simp: cD_def)
  have den_dneq: "den (dneq f i j) (cXi k) = VB (ix (f i) \<noteq> ix (f j))"
    if hi: "ix (f i) < k" and hj: "ix (f j) < k" for i j
  proof -
    have "den (dneq f i j) (cXi k)
        = cAp U.Ngv (cAp (cAp (U.Ev \<iota>) (VI (ix (f i)))) (VI (ix (f j))))"
      unfolding dneq_def by (simp add: den.simps(8) cJv_def)
    also have "\<dots> = cAp U.Ngv (VB (ix (f i) = ix (f j)))"
      using vEq[OF hi hj] by simp
    also have "\<dots> = VB (ix (f i) \<noteq> ix (f j))" using vNg by simp
    finally show ?thesis .
  qed
  have Fsat: "\<forall>B\<in>F. wff\<^bsub>\<o>\<^esub>(B) \<and> den B (cXi k) = VB True"
  proof
    fix B assume "B \<in> F"
    then have "B \<in> Ineq f" using FI by blast
    then obtain i j where B: "B = dneq f i j" and ne: "i \<noteq> j"
      by (auto simp: Ineq_iff)
    have im: "i \<le> m" and jm: "j \<le> m"
      using \<open>B \<in> F\<close> B by (auto intro: idx_le jdx_le)
    have "den B (cXi k) = VB (ix (f i) \<noteq> ix (f j))"
      unfolding B by (rule den_dneq[OF ix_bound ix_bound])
    also have "\<dots> = VB (i \<noteq> j)" by (simp add: ix_f[OF im] ix_f[OF jm])
    also have "\<dots> = VB True" using ne by simp
    finally show "wff\<^bsub>\<o>\<^esub>(B) \<and> den B (cXi k) = VB True"
      using B by (simp add: wff_dneq)
  qed
  have finD: "finite {x. cD k \<iota> x}" by (simp add: cD_def)
  have nDsat: "den (\<^bold>\<not> DInf :: 'p tm) (cXi k) = VB True"
    by (rule DInf_refuted_finite[OF asgX finD])
  show ?thesis
    by (rule model_con[OF asgX])
       (use Fsat nDsat wff_DInf in \<open>auto intro!: wff_Not\<close>)
qed

text \<open>Discarding the refuted axiom, monotonicity gives the finite consistency of the
  finite parts of the scheme --- the compactness argument announced above --- and
  compactness the consistency of the whole scheme.\<close>

lemma con_finite_sub:
  assumes injf: "inj (f :: nat \<Rightarrow> 'p::infinite)"
      and finF: "finite F" and FI: "F \<subseteq> Ineq f"
  shows "con F"
proof -
  have "con (insert (\<^bold>\<not> DInf) F)" by (rule con_DInf_neg_finite_sub[OF assms])
  moreover have "F \<subseteq> insert (\<^bold>\<not> DInf) F" by auto
  moreover have "freep (insert (\<^bold>\<not> DInf) F)"
    by (rule freep_finite) (simp add: finF)
  ultimately show ?thesis by (rule con_mono)
qed

theorem con_Ineq:
  assumes "inj (f :: nat \<Rightarrow> 'p::infinite)"
  shows "con (Ineq f)"
  by (rule con_compact) (rule con_finite_sub[OF assms])

text \<open>A caveat on \<open>con\<close> for an impure infinite context.  \<open>\<turnstile>\<close> derives from the whole
  context, and \<open>NK(\<Pi>I)\<close> needs an eigen-parameter that occurs nowhere in it.  If \<open>f\<close> uses
  every parameter (\<open>'p = \<nat>\<close>, \<open>f\<close> surjective), no such parameter exists, and
  \<open>con (Ineq f)\<close> then holds partly because generalisation is blocked.  The proviso that
  infinitely many parameters remain unused is BKK's ``sufficiently \<open>\<Sigma>\<close>-pure'' (BKK
  Definition 6.3).  The statement free of this effect is the one for Andrews' finitary
  consequence \<open>\<tturnstile>\<close>: no finite part of the scheme derives falsity, which is
  @{thm [source] con_finite_sub} restated through @{thm [source] fprov_con}.\<close>

theorem con_Ineq_fprov:
  assumes "inj (f :: nat \<Rightarrow> 'p::infinite)"
  shows "\<not> (Ineq f \<tturnstile> (\<^bold>\<bottom> :: 'p tm))"
  unfolding fprov_con by (blast intro: con_finite_sub[OF assms])

text \<open>Thus \<open>NK\<close> is consistent with the inequation scheme, for every
  injective constant family \<open>f\<close>.  The scheme \<open>Ineq f\<close> forces \<open>\<D>\<^sub>\<iota>\<close> to be infinite in
  every model of the whole scheme, since it makes the denotations of the constants \<open>f i\<close>
  pairwise distinct (an immediate consequence, not stated as a lemma).\<close>

theorem con_Ineq_not_DInf:
  assumes injf: "inj (f :: nat \<Rightarrow> 'p::infinite)"
  shows "con (insert (\<^bold>\<not> DInf) (Ineq f))"
proof (rule con_compact)
  fix F' :: "'p tm set"
  assume finF': "finite F'" and sub': "F' \<subseteq> insert (\<^bold>\<not> DInf) (Ineq f)"
  have "con (insert (\<^bold>\<not> DInf) (F' - {\<^bold>\<not> DInf}))"
    by (rule con_DInf_neg_finite_sub[OF injf]) (use finF' sub' in auto)
  moreover have "F' \<subseteq> insert (\<^bold>\<not> DInf) (F' - {\<^bold>\<not> DInf})" by auto
  moreover have "freep (insert (\<^bold>\<not> DInf) (F' - {\<^bold>\<not> DInf}))"
    by (rule freep_finite) (simp add: finF')
  ultimately show "con F'" by (rule con_mono)
qed

theorem Ineq_not_derives_DInf:
  assumes injf: "inj (f :: nat \<Rightarrow> 'p::infinite)"
  shows "\<not> (Ineq f \<tturnstile> (DInf :: 'p tm))"
proof
  assume "Ineq f \<tturnstile> (DInf :: 'p tm)"
  then obtain F where finF: "finite F" and FI: "F \<subseteq> Ineq f"
      and FD: "F \<turnstile> (DInf :: 'p tm)"
    by (auto simp: fprov_def)
  have D: "insert (\<^bold>\<not> DInf) F \<turnstile> (DInf :: 'p tm)"
    by (rule bprov_weaken[OF FD]) (auto simp: freep_finite finF)
  have N: "insert (\<^bold>\<not> DInf) F \<turnstile> (\<^bold>\<not> DInf :: 'p tm)" by (auto intro: bprov.Hyp)
  have "insert (\<^bold>\<not> DInf) F \<turnstile> (\<^bold>\<bottom> :: 'p tm)"
    by (rule bprov.NegE[OF N D wff_FalseB])
  moreover have "con (insert (\<^bold>\<not> DInf) F)"
    by (rule con_DInf_neg_finite_sub[OF injf finF FI])
  ultimately show False by (simp add: con_def)
qed

subsection \<open>The constant-free sentences and the scheme\<close>

text \<open>The scheme derives every constant-free sentence \<open>ExDistinct n\<close>: the first \<open>n\<close>
  constants are the witnesses, and their inequations are hypotheses.\<close>

theorem Ineq_derives_distinct_n:
  fixes f :: "nat \<Rightarrow> 'p::infinite"
  shows "Ineq f \<tturnstile> ExDistinct n"
proof -
  let ?c = "\<lambda>i. (f i)\<^sup>p\<^bsub>\<iota>\<^esub> :: 'p tm"
  define F where "F = (\<lambda>(i, j). dneq f i j) ` {(i, j). i < j \<and> j < n}"
  have "{(i, j). i < j \<and> j < n} \<subseteq> {0..<n} \<times> {0..<n}" by auto
  hence finF: "finite F" unfolding F_def by (blast intro: finite_imageI finite_subset)
  have FI: "F \<subseteq> Ineq f" unfolding F_def by (auto intro: Ineq_I)
  have fpF: "freep F" by (rule freep_finite[OF finF])
  have neq: "\<And>i j. i < j \<Longrightarrow> j < n \<Longrightarrow> F \<turnstile> \<^bold>\<not> (?c i \<^bold>=\<^bsub>\<iota>\<^esub> ?c j)"
    by (rule bprov.Hyp) (force simp: F_def dneq_def)
  have wc: "\<And>k. wff\<^bsub>\<iota>\<^esub>(?c k)" by (simp add: wff_Par)
  have d: "F \<turnstile> Distinct (map ?c [0..<n])"
    using Distinct_family[OF fpF wc neq, where i = 0 and m = n] by simp
  have "F \<turnstile> ExDistinct n"
    unfolding ExDistinct_def
  proof (rule ExD_I[OF _ fpF])
    show "F \<turnstile> Distinct ([] @ map ?c [0..<n])" using d by simp
    show "distinct (map vD [0..<n])" by (simp add: distinct_map inj_on_def vD_def)
  qed (simp_all add: wff_Par)
  thus ?thesis by (rule fprovI[OF finF FI])
qed

text \<open>The constant-free sentences do not derive the axiom either; this is proved below
  directly from the finite models (\<open>distinct_finite_model\<close>), and the cut reduction
  \<open>distinct_scheme_fprov_Ineq\<close> links the two formulations: every finitary consequence
  of the sentences is one of the scheme.  As a first-order axiomatisation of infinity,
  \<open>{ExDistinct n | n}\<close> is thus
  strictly weaker than \<open>DInf\<close> in \<open>NK\<close> (the converse derivations are
  @{thm [source] DInf_derives_distinct_n}).  Over standard models the two are
  equivalent, since an infinite individual domain with a full function space has an
  injective, non-surjective self-map; this last step is not formalised.  The Henkin
  countermodel of the next subsection satisfies all \<open>ExDistinct n\<close> and refutes \<open>DInf\<close>.\<close>

lemma distinct_scheme_fprov_Ineq:
  fixes f :: "nat \<Rightarrow> 'p::infinite"
  assumes A: "range ExDistinct \<tturnstile> (A :: 'p tm)" and wA: "wff\<^bsub>\<o>\<^esub>(A)"
  shows "Ineq f \<tturnstile> A"
proof -
  from A obtain \<Lambda> where fin\<Lambda>: "finite \<Lambda>" and \<Lambda>I: "\<Lambda> \<subseteq> range ExDistinct"
      and \<Lambda>A: "\<Lambda> \<turnstile> A"
    by (auto simp: fprov_def)
  have "\<forall>B \<in> \<Lambda>. \<exists>G. finite G \<and> G \<subseteq> Ineq f \<and> G \<turnstile> B"
    using \<Lambda>I Ineq_derives_distinct_n[where f = f] by (auto simp: fprov_def)
  then obtain G where G: "\<And>B. B \<in> \<Lambda> \<Longrightarrow> finite (G B) \<and> G B \<subseteq> Ineq f \<and> G B \<turnstile> B"
    by metis
  define F where "F = (\<Union>B \<in> \<Lambda>. G B)"
  have finF: "finite F" unfolding F_def using fin\<Lambda> G by auto
  have FI: "F \<subseteq> Ineq f" unfolding F_def using G by auto
  have fpF: "freep F" by (rule freep_finite[OF finF])
  have w\<Lambda>: "\<And>B. B \<in> \<Lambda> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)" using \<Lambda>I wff_ExDistinct by auto
  have FA: "F \<union> \<Lambda> \<turnstile> A"
    by (rule bprov_weaken[OF \<Lambda>A]) (auto simp: freep_finite finF fin\<Lambda>)
  have FB: "F \<turnstile> B" if B: "B \<in> \<Lambda>" for B
  proof -
    have "G B \<turnstile> B" and "G B \<subseteq> F" using G[OF B] B by (auto simp: F_def)
    thus ?thesis by (rule bprov_weaken[OF _ _ fpF])
  qed
  have "F \<turnstile> A" by (rule bprov_cut_set[OF fin\<Lambda> FA FB w\<Lambda> wA fpF])
  thus ?thesis by (rule fprovI[OF finF FI])
qed

text \<open>The two statements about the sentences themselves are proved directly, by the finite
  models of \<open>Consistency\<close>, at @{emph \<open>every\<close>} signature: a finite part of the sentences has
  a largest index \<open>n\<close>, the standard model with \<open>n + 1\<close> individuals satisfies it and refutes
  \<open>DInf\<close>, and soundness does the rest.  No auxiliary constants are involved, so the
  signature may be finite; the reduction through the scheme above
  (\<open>distinct_scheme_fprov_Ineq\<close>) remains as the link between the two formulations.\<close>

lemma distinct_finite_model:
  assumes finF: "finite F" and FD: "F \<subseteq> range (ExDistinct :: nat \<Rightarrow> 'p tm)"
  shows "con F" and "\<not> (F \<turnstile> (DInf :: 'p tm))"
proof -
  obtain I where finI: "finite I" and FI: "F = ExDistinct ` I"
    using finite_subset_image[OF finF FD] by blast
  define k where "k = Suc (Max (insert 0 I))"
  have kpos: "0 < k" by (simp add: k_def)
  have lt: "n < k" if "n \<in> I" for n
  proof -
    have "n \<le> Max (insert 0 I)" using that finI by (intro Max_ge) auto
    thus ?thesis by (simp add: k_def)
  qed
  interpret U: lambda_universe "cD k" cAp "cLm k" "VB True" "VB False"
    "cJv k (\<lambda>p. 0) :: 'p \<Rightarrow> ty \<Rightarrow> ival"
    by (rule concrete_lambda_universe[OF kpos]) (rule kpos)
  interpret standard_model "cD k" cAp "cLm k" "VB True" "VB False"
    U.Ngv U.Dsv U.Iv U.Ev U.Piv "cJv k (\<lambda>p. 0) :: 'p \<Rightarrow> ty \<Rightarrow> ival"
    by (rule U.is_standard_model)
  have asgX: "bkkA.asg (cXi k)" by (simp add: bkkA.asg_def cXi_def hd_en_dom[OF kpos])
  have Fsat: "\<forall>B\<in>F. wff\<^bsub>\<o>\<^esub>(B) \<and> den B (cXi k) = VB True"
  proof
    fix B assume "B \<in> F"
    then obtain n where B: "B = ExDistinct n" and nI: "n \<in> I" using FI by auto
    have "den (ExDistinct n) (cXi k) = VB True"
    proof (rule sat_ExDistinct_I[OF asgX, where e = VI])
      show "\<forall>i<n. cD k \<iota> (VI i)" using lt[OF nI] by (auto simp: cD_def)
      show "inj_on VI {0..<n}" by (simp add: inj_on_def)
    qed
    thus "wff\<^bsub>\<o>\<^esub>(B) \<and> den B (cXi k) = VB True" by (simp add: B wff_ExDistinct)
  qed
  show "con F" by (rule model_con[OF asgX Fsat])
  have finD: "finite {x. cD k \<iota> x}" by (simp add: cD_def)
  have nDsat: "den (\<^bold>\<not> DInf :: 'p tm) (cXi k) = VB True"
    by (rule DInf_refuted_finite[OF asgX finD])
  show "\<not> (F \<turnstile> (DInf :: 'p tm))"
  proof
    assume "F \<turnstile> (DInf :: 'p tm)"
    hence "den (DInf :: 'p tm) (cXi k) = VB True"
      by (rule soundness_bkk[OF _ bkk_model_pred asgX]) (use Fsat in auto)
    thus False using nDsat sat_NegB[OF wff_DInf asgX] by simp
  qed
qed

theorem distinct_scheme_not_derives_DInf:
  "\<not> (range (ExDistinct :: nat \<Rightarrow> 'p tm) \<tturnstile> DInf)"
proof
  assume "range (ExDistinct :: nat \<Rightarrow> 'p tm) \<tturnstile> DInf"
  then obtain F where finF: "finite F" and FD: "F \<subseteq> range ExDistinct"
      and FDI: "F \<turnstile> (DInf :: 'p tm)"
    by (auto simp: fprov_def)
  thus False using distinct_finite_model(2)[OF finF FD] by simp
qed

text \<open>Consistency of the constant-free sentences themselves: no finite part of
  \<open>{ExDistinct n | n}\<close> derives falsity, at every signature.\<close>

theorem con_distinct_scheme:
  "\<not> (range (ExDistinct :: nat \<Rightarrow> 'p tm) \<tturnstile> \<^bold>\<bottom>)"
  unfolding fprov_con by (blast intro: distinct_finite_model(1))

subsection \<open>The Henkin countermodel\<close>

text \<open>The model-theoretic side of the separation: a general model of the @{emph \<open>whole\<close>}
  scheme in which \<open>DInf\<close> fails --- the refuting term model of \<open>Completeness\<close>, applied to
  \<open>Ineq f\<close> and \<open>DInf\<close>.  The term-model construction needs the context to be parameter-rich
  (\<open>richp\<close>, BKK Definition 6.3 scaled to the size of the signature), which here means that the parameters left unused by the
  family \<open>f\<close> are as numerous as the signature.  This is a condition of the construction only,
  and it is discharged below: any injective family is renamed into one with such a reserve
  (@{thm [source] signature_fold}), and the model obtained there is pulled back along the
  renaming (@{thm [source] bkk_model_reduct}), which fixes the pure sentence \<open>DInf\<close>.\<close>

lemma henkin_scheme_refutes_DInf_reserve:
  fixes f :: "nat \<Rightarrow> 'p::infinite"
  assumes injf: "inj f" and res: "|UNIV :: 'p set| \<le>o |- range f|"
  obtains Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
    and vl \<xi> and rep :: "'p tm set \<Rightarrow> 'p tm"
  where "bkk_model Dm Ap Ee vl" "inj_on rep {x. \<exists>\<tau>. Dm \<tau> x}"
        "app_struct.asg Dm \<xi>" "\<forall>B\<in>Ineq f. vl (Ee \<xi> B)" "\<not> vl (Ee \<xi> (DInf :: 'p tm))"
proof -
  have nd: "\<not> (Ineq f \<turnstile> (DInf :: 'p tm))"
    using Ineq_not_derives_DInf[OF injf] bprov_fprov by blast
  have "usedp (Ineq f) \<subseteq> range f"
    by (auto simp: usedp_def Ineq_iff dneq_def)
  hence "- range f \<subseteq> - usedp (Ineq f)" by auto
  hence "|- range f| \<le>o |- usedp (Ineq f)|" by (rule card_of_mono1)
  hence fp: "richp (Ineq f)" unfolding richp_def using res ordLeq_transitive by blast
  have sen: "cwff \<o> B" if "B \<in> Ineq f" for B :: "'p tm"
  proof -
    have "\<exists>i j. B = dneq f i j \<and> i \<noteq> j" using that by (simp add: Ineq_iff)
    then obtain i j where B: "B = dneq f i j" by blast
    show ?thesis unfolding B dneq_def cwff_def
      by (auto intro!: wff_Not wff_PEq wff_Par)
  qed
  obtain Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
      and vl \<xi> and rep :: "'p tm set \<Rightarrow> 'p tm"
    where "bkk_model Dm Ap Ee vl" and "inj_on rep {x. \<exists>\<tau>. Dm \<tau> x}"
      and "app_struct.asg Dm \<xi>" and "\<forall>B\<in>Ineq f. vl (Ee \<xi> B)"
      and "\<not> vl (Ee \<xi> (DInf :: 'p tm))"
    using refuting_term_model_hyps[OF cwff_DInf fp sen nd] .
  thus ?thesis by (rule that)
qed

text \<open>Renaming commutes with the inequations of the scheme and fixes the pure axiom.\<close>

lemma prn_dneq: "prn h (dneq f i j) = dneq (h \<circ> f) i j"
  by (simp add: dneq_def)

lemma prn_DInf: fixes h :: "'p \<Rightarrow> 'p" shows "prn h (DInf :: 'p tm) = DInf"
  using prn_cong[of "DInf :: 'p tm" h] by (simp add: pars_DInf)

text \<open>The separation theorem, for @{emph \<open>every\<close>} injective family over an infinite signature:
  the signature is folded injectively into one half of itself, the renamed family satisfies
  the reserve condition, and the reduct of its refuting model along the fold is a model of
  the original scheme.  The model satisfies every \<open>ExDistinct n\<close> as well --- its individual
  domain is infinite --- and refutes \<open>DInf\<close>.  Its total domain injects into the term type,
  so over a countable signature it is countable (@{thm [source] countable_of_inj_on_tm}).\<close>

theorem henkin_scheme_refutes_DInf:
  fixes f :: "nat \<Rightarrow> 'p::infinite"
  assumes injf: "inj f"
  obtains Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
    and vl \<xi> and rep :: "'p tm set \<Rightarrow> 'p tm"
  where "bkk_model Dm Ap Ee vl" "inj_on rep {x. \<exists>\<tau>. Dm \<tau> x}" "app_struct.asg Dm \<xi>"
        "\<forall>B\<in>Ineq f. vl (Ee \<xi> B)" "\<forall>n. vl (Ee \<xi> (ExDistinct n :: 'p tm))"
        "\<not> vl (Ee \<xi> (DInf :: 'p tm))"
proof -
  \<comment> \<open>fold the signature; the renamed family has a full-size reserve\<close>
  obtain h :: "'p \<Rightarrow> 'p" where injh: "inj h" and res_h: "|UNIV :: 'p set| \<le>o |- range h|"
    using signature_fold by blast
  define f' where "f' = h \<circ> f"
  have injf': "inj f'" unfolding f'_def using injh injf by (rule inj_compose)
  have res': "|UNIV :: 'p set| \<le>o |- range f'|"
  proof -
    have "- range h \<subseteq> - range f'" by (auto simp: f'_def)
    hence "|- range h| \<le>o |- range f'|" by (rule card_of_mono1)
    thus ?thesis using res_h ordLeq_transitive by blast
  qed
  obtain Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
      and vl \<xi> and rep :: "'p tm set \<Rightarrow> 'p tm"
    where M: "bkk_model Dm Ap Ee vl" and inj: "inj_on rep {x. \<exists>\<tau>. Dm \<tau> x}"
      and xi: "app_struct.asg Dm \<xi>" and sat: "\<forall>B\<in>Ineq f'. vl (Ee \<xi> B)"
      and nD: "\<not> vl (Ee \<xi> (DInf :: 'p tm))"
    using henkin_scheme_refutes_DInf_reserve[OF injf' res'] .
  \<comment> \<open>pull the model back along the fold\<close>
  define Ee' where "Ee' = (\<lambda>\<xi> t. Ee \<xi> (prn h t))"
  have M': "bkk_model Dm Ap Ee' vl" unfolding Ee'_def by (rule bkk_model_reduct[OF M])
  have sat': "\<forall>B\<in>Ineq f. vl (Ee' \<xi> B)"
  proof
    fix B assume "B \<in> Ineq f"
    then obtain i j' where B: "B = dneq f i j'" and ne: "i \<noteq> j'" by (auto simp: Ineq_iff)
    have "dneq f' i j' \<in> Ineq f'" using ne by (rule Ineq_I)
    thus "vl (Ee' \<xi> B)" using sat by (simp add: Ee'_def B prn_dneq f'_def)
  qed
  have nD': "\<not> vl (Ee' \<xi> (DInf :: 'p tm))" using nD by (simp add: Ee'_def prn_DInf)
  \<comment> \<open>the constant-free sentences hold, by soundness from their derivations\<close>
  have satn: "vl (Ee' \<xi> (ExDistinct n :: 'p tm))" for n
  proof -
    obtain G where GI: "G \<subseteq> Ineq f" and GD: "G \<turnstile> (ExDistinct n :: 'p tm)"
      using Ineq_derives_distinct_n[where f = f and n = n] by (auto simp: fprov_def)
    have wG: "\<forall>A\<in>G. wff\<^bsub>\<o>\<^esub>(A)" using GI by (auto simp: Ineq_iff wff_dneq dest!: subsetD)
    have sG: "\<forall>A\<in>G. vl (Ee' \<xi> A)" using GI sat' by blast
    show ?thesis by (rule soundness_bkk[OF GD M' xi wG sG])
  qed
  hence all: "\<forall>n. vl (Ee' \<xi> (ExDistinct n :: 'p tm))" by blast
  show ?thesis by (rule that[OF M' inj xi sat' all nD'])
qed

end


==> anc/HOL_in_HOL_Deep/ROOT <==
chapter AFP

session HOL_in_HOL_Deep = HOL +
  description "A locally-nameless deep embedding of classical higher-order logic (Church's simple theory of types) after Benzmueller, Brown and Kohlhase: the calculus NK is proved sound, Henkin-complete and consistent, entirely within plain Isabelle/HOL. Completeness is strengthened to open formulas, arbitrary infinite carriers and signatures, and derivation from hypotheses; Cantor's theorem is derived inside the calculus, and compactness yields consistency with a scheme of inequations between new individual constants without constructing an infinite model; the Dedekind axiom of infinity derives every constant-free sentence 'there are at least n individuals', and neither the scheme nor these sentences derive the axiom."
  options [document = pdf, timeout = 600]
  sessions
    "HOL-Library"
    "HOL-Eisbach"
  theories
    Syntax
    Semantics
    Calculus
    Soundness
    Completeness
    Consistency
    NK_Infinity
    Cantor
    Main_Results
    Footprint_Checks
    Footprint_Deps
  document_files
    "root.tex"
    "root.bib"


==> anc/HOL_in_HOL_Deep/Semantics.thy <==
theory Semantics
  imports Syntax
begin

section \<open>Semantics: applicative structures, Henkin models and standard models\<close>

text \<open>The semantics in BKK's own layered terminology, in their order: @{emph \<open>applicative
  structures\<close>} \<open>(D, @)\<close> (BKK Definition 3.1), \<open>\<Sigma>\<close>-@{emph \<open>evaluations\<close>} \<open>J = (D, @, E)\<close>
  (BKK Definition 3.18) with an @{emph \<open>abstract\<close>} evaluation function subject to BKK's four
  conditions, \<open>\<Sigma>\<close>-@{emph \<open>valuations\<close>} and \<open>\<Sigma>\<close>-@{emph \<open>models\<close>} \<open>M = (D, @, E, \<upsilon>)\<close> (BKK
  Definitions 3.40 and 3.41), and the model class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> (BKK Definition 3.49, the
  \<open>\<Sigma>\<close>-Henkin models of Definition 3.50).  The signature \<open>\<Sigma>\<close> is a static parameter of the
  whole development: the logical constants fixed by the term datatype plus the typed
  parameters drawn from \<open>'p\<close>, exactly as BKK fix \<open>\<Sigma>\<close> at the start of their Section 3.

  After the abstract notions, the recursive denotation \<open>\<lparr>t\<rparr>\<^bsub>\<xi>\<^esub>\<close> is introduced as the
  @{emph \<open>canonical construction\<close>} of an evaluation function over frame-like structures
  (BKK's \<open>\<Sigma>\<close>-evaluations over frames); it is the vehicle for building concrete models
  (the standard models here, and the term model of the completeness proof).\<close>

subsection \<open>Assignment update\<close>

text \<open>BKK's assignment update \<open>\<phi>,[a/X]\<close> (BKK Definition 3.17), written in
  function-update style with the variable's type subscripted: \<open>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<close>.\<close>

definition upd :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> nat \<Rightarrow> ty \<Rightarrow> 'u \<Rightarrow> (nat \<Rightarrow> ty \<Rightarrow> 'u)"
  (\<open>_'(_\<^bsub>_\<^esub> := _')\<close> [1000, 0, 0, 0] 1000) where
  "\<xi>(x\<^bsub>\<sigma>\<^esub> := d) \<equiv> \<lambda>n \<tau>. if n = x \<and> \<tau> = \<sigma> then d else \<xi> n \<tau>"

lemma upd_same [simp]: "\<xi>(x\<^bsub>\<sigma>\<^esub> := d) x \<sigma> = d"  by (simp add: upd_def)
lemma upd_comm: "(x, \<sigma>) \<noteq> (w, \<tau>) \<Longrightarrow> (\<xi>(x\<^bsub>\<sigma>\<^esub> := d))(w\<^bsub>\<tau>\<^esub> := e) = (\<xi>(w\<^bsub>\<tau>\<^esub> := e))(x\<^bsub>\<sigma>\<^esub> := d)"
  by (auto simp: upd_def fun_eq_iff)

subsection \<open>Applicative structures (BKK Definition 3.1)\<close>

text \<open>An applicative structure (BKK Definition 3.1) is a family of non-empty domains
  \<open>D\<^bsub>\<tau>\<^esub>\<close>, one per type, with an application operator.  By BKK's Currying remark
  (Remark 3.3) one binary operator suffices.  The point of the
  notion is its generality: a member of \<open>D\<^bsub>\<alpha>\<rightarrow>\<beta>\<^esub>\<close> need not be a function, and distinct
  members may behave identically under application.  BKK's term structures
  (Example 3.8), with well-formed formulae as domains and syntactic application, are the
  guiding example --- their \<open>\<beta>\<eta>\<close>-quotient over a signature with a single constant even
  fails functionality (Remark 3.15) --- and the term model of the completeness proof
  below is such a quotient structure.  A @{emph \<open>frame\<close>} (Definition 3.4) is the
  set-theoretic special case in which the function domains consist of actual functions;
  every frame is @{emph \<open>functional\<close>}: members of \<open>D\<^bsub>\<alpha>\<rightarrow>\<beta>\<^esub>\<close> that agree on all arguments
  are equal (Definition 3.5, Remark 3.6; property f of Definition 3.46).  Functionality
  is the one consequence of being a frame that the proofs use, so the abstract model
  classes below are delineated by it; the frame-based construction of concrete models
  follows later in this theory.\<close>

locale app_struct = fixes Dm :: "ty \<Rightarrow> 'u \<Rightarrow> bool" and Ap :: "'u \<Rightarrow> 'u \<Rightarrow> 'u"
  assumes as_nonempty: "\<exists>a. Dm \<alpha> a" and as_appTy: "Dm (\<alpha> \<^bold>\<Rightarrow> \<beta>) f \<Longrightarrow> Dm \<alpha> a \<Longrightarrow> Dm \<beta> (Ap f a)"
begin

text \<open>Variable assignments into the structure (BKK Definition 3.17).\<close>

definition asg :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> bool" where "asg \<xi> \<equiv> \<forall>n \<tau>. Dm \<tau> (\<xi> n \<tau>)"

lemma asg_upd: "asg \<xi> \<Longrightarrow> Dm \<sigma> d \<Longrightarrow> asg (\<xi>(x\<^bsub>\<sigma>\<^esub> := d))"
    by (auto simp: asg_def upd_def)

text \<open>Functionality (BKK Definition 3.5), later property f of BKK Definition 3.46.\<close>

definition functional :: bool where
  "functional \<equiv> \<forall>\<alpha> \<beta> f g. Dm (\<alpha> \<^bold>\<Rightarrow> \<beta>) f \<longrightarrow> Dm (\<alpha> \<^bold>\<Rightarrow> \<beta>) g \<longrightarrow>
    (\<forall>a. Dm \<alpha> a  \<longrightarrow> Ap f a = Ap g a) \<longrightarrow> f = g"

end

subsection \<open>\<open>\<Sigma>\<close>-evaluations (BKK Definition 3.18)\<close>

text \<open>An evaluation function \<open>E\<close> maps assignments to typed functions from well-formed
  formulae into the domains, subject to BKK's four conditions: (1) it extends the
  assignment on variables, (2) it is homomorphic for application, (3) it depends only
  on the assignment's values at the free variables (coincidence), and (4) it respects
  \<open>\<beta>\<close>-conversion (BKK state this via \<open>\<beta>\<close>-normal forms; over our typed \<open>\<beta>\<close>-equality
  \<open>\<approx>\<^bsub>\<tau>\<^esub>\<close> of theory \<open>Syntax\<close> the two formulations coincide, cf.\ BKK Remark 3.19).
  In addition \<open>E\<close> is typed: well-formed formulae of type \<open>\<tau>\<close> denote in \<open>D\<^bsub>\<tau>\<^esub>\<close>.\<close>

locale sigma_eval = app_struct Dm Ap for Dm :: "ty \<Rightarrow> 'u \<Rightarrow> bool" and Ap :: "'u \<Rightarrow> 'u \<Rightarrow> 'u" +
  fixes Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> 'u"
  assumes ev_type: "wff\<^bsub>\<tau>\<^esub>(A) \<Longrightarrow> asg \<xi> \<Longrightarrow> Dm \<tau> (Ee \<xi> A)"
    and ev_var: "asg \<xi> \<Longrightarrow> Ee \<xi> (n\<^sup>f\<^bsub>\<sigma>\<^esub>) = \<xi> n \<sigma>"
    and ev_app: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(F) \<Longrightarrow> wff\<^bsub>\<sigma>\<^esub>(A) \<Longrightarrow> asg \<xi> \<Longrightarrow> Ee \<xi> (F \<^bold>\<cdot> A) = Ap (Ee \<xi> F) (Ee \<xi> A)"
    and ev_coin: "wff\<^bsub>\<tau>\<^esub>(A) \<Longrightarrow> asg \<xi> \<Longrightarrow> asg \<xi>' \<Longrightarrow> (\<And>n \<sigma>. (n, \<sigma>) \<in> occ A \<Longrightarrow> \<xi> n \<sigma> = \<xi>' n \<sigma>)
                  \<Longrightarrow> Ee \<xi> A = Ee \<xi>' A"
    and ev_beta: "A \<approx>\<^bsub>\<tau>\<^esub> B \<Longrightarrow> asg \<xi> \<Longrightarrow> Ee \<xi> A = Ee \<xi> B"
begin

text \<open>The derived \<open>\<beta>\<close>-application law: the denotation of an abstraction is determined
  applicatively by the openings of its body (from conditions (1)--(4);
  the vehicle for all abstraction reasoning below).  In the sharpened form the fresh-name
  condition only concerns the typed occurrence \<open>(x, \<sigma>)\<close>, not the bare name (a name may
  occur at several types).\<close>

lemma ev_abs_app_occ:
  assumes wb: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)" and xi: "asg \<xi>"
    and x: "(x, \<sigma>) \<notin> occ b" and d: "Dm \<sigma> d"
  shows "Ap (Ee \<xi> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)) d = Ee (\<xi>(x\<^bsub>\<sigma>\<^esub> := d)) (b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
proof -
  let ?\<xi>' = "\<xi>(x\<^bsub>\<sigma>\<^esub> := d)"
  have xi': "asg ?\<xi>'" by (rule asg_upd[OF xi d])
  have coin: "Ee \<xi> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) = Ee ?\<xi>' (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)"
    by (rule ev_coin[OF wb xi xi']) (use x in \<open>auto simp: upd_def\<close>)
  have "Ap (Ee \<xi> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)) d = Ap (Ee ?\<xi>' (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)) (Ee ?\<xi>' (x\<^sup>f\<^bsub>\<sigma>\<^esub>))"
    by (simp add: coin ev_var[OF xi'])
  also have "\<dots> = Ee ?\<xi>' ((\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<^bold>\<cdot> (x\<^sup>f\<^bsub>\<sigma>\<^esub>))"
    by (rule ev_app[OF wb wff_Fre xi', symmetric])
  also have "\<dots> = Ee ?\<xi>' (b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
    by (rule ev_beta[OF beta[OF wb wff_Fre] xi'])
  finally show ?thesis .
qed

lemma ev_abs_app:
  assumes wb: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)" and xi: "asg \<xi>" and x: "x \<notin> fvs b" and d: "Dm \<sigma> d"
  shows "Ap (Ee \<xi> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)) d = Ee (\<xi>(x\<^bsub>\<sigma>\<^esub> := d)) (b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
  by (metis d ev_abs_app_occ fst_conv fvs_eq_fst_occ image_eqI wb x xi)

end

subsection \<open>\<open>\<Sigma>\<close>-valuations and \<open>\<Sigma>\<close>-models (BKK Definitions 3.40 and 3.41)\<close>

text \<open>A \<open>\<Sigma>\<close>-valuation is a (total) function \<open>\<upsilon> : D\<^bsub>\<o>\<^esub> \<rightarrow> {T, F}\<close> --- rendered as a HOL
  predicate --- satisfying the properties \<open>L\<^sub>\<not>(E(\<not>))\<close>, \<open>L\<^sub>\<or>(E(\<or>))\<close> and \<open>L\<^sup>\<alpha>\<^sub>\<forall>(E(\<Pi>\<^sub>\<alpha>))\<close> of
  BKK's Figure 2.  A \<open>\<Sigma>\<close>-evaluation together with such a valuation is a \<open>\<Sigma>\<close>-model.
  Following BKK Definition 3.41 (and Remark 3.42) we include primitive equality
  \<open>L\<^sup>\<alpha>\<^sub>=(E(=\<^sub>\<alpha>))\<close>, and --- extending BKK Definition 3.41, whose \<open>\<Sigma>\<close>-models have no
  description operator --- a description property for \<open>E(\<iota>\<^sub>\<alpha>)\<close>, matching \<open>NK(\<iota>)\<close>.  Since the logical
  constants are closed, their denotations are assignment-independent (coincidence), so
  the conditions are stated for an arbitrary assignment.\<close>

locale sigma_model = sigma_eval Dm Ap Ee for
  Dm :: "ty \<Rightarrow> 'u \<Rightarrow> bool" and Ap :: "'u \<Rightarrow> 'u \<Rightarrow> 'u" and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> 'u" +
  fixes vl :: "'u \<Rightarrow> bool" 
  assumes vl_neg: "asg \<xi> \<Longrightarrow> Dm \<o> a \<Longrightarrow> vl (Ap (Ee \<xi> Neg) a) \<longleftrightarrow> \<not> vl a"
      and vl_dis: "asg \<xi> \<Longrightarrow> Dm \<o> a \<Longrightarrow> Dm \<o> b \<Longrightarrow> vl (Ap (Ap (Ee \<xi> Dis) a) b) \<longleftrightarrow> vl a \<or> vl b"
      and vl_pi: "asg \<xi> \<Longrightarrow> Dm (\<sigma> \<^bold>\<Rightarrow> \<o>) f \<Longrightarrow>
                  vl (Ap (Ee \<xi> (Pi \<sigma>)) f) \<longleftrightarrow> (\<forall>d. Dm \<sigma> d \<longrightarrow> vl (Ap f d))"
      and vl_eq: "asg \<xi> \<Longrightarrow> Dm \<sigma> a \<Longrightarrow> Dm \<sigma> b \<Longrightarrow> vl (Ap (Ap (Ee \<xi> (Eq \<sigma>)) a) b) \<longleftrightarrow> a = b"
      and vl_iota: "asg \<xi> \<Longrightarrow> Dm (\<sigma> \<^bold>\<Rightarrow> \<o>) f \<Longrightarrow> Dm \<sigma> a \<Longrightarrow> (\<And>b. Dm \<sigma> b \<Longrightarrow> vl (Ap f b) \<longleftrightarrow> b = a)
                    \<Longrightarrow>  Ap (Ee \<xi> (Iota \<sigma>)) f = a"
begin

text \<open>Satisfaction and validity (BKK Definition 3.41): \<open>M \<Turnstile>\<^bsub>\<phi>\<^esub> A\<close> iff \<open>\<upsilon>(E\<^bsub>\<phi>\<^esub>(A)) \<equiv> T\<close>.\<close>

definition satisfies :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> bool"  (\<open>\<Turnstile>\<^bsub>_\<^esub> _\<close> [0, 40] 40) where
  "\<Turnstile>\<^bsub>\<xi>\<^esub> A \<equiv> vl (Ee \<xi> A)"
definition valid :: "'p tm \<Rightarrow> bool"  (\<open>\<Turnstile> _\<close> [40] 40) where
  "\<Turnstile> A \<equiv> \<forall>\<xi>. asg \<xi> \<longrightarrow> \<Turnstile>\<^bsub>\<xi>\<^esub> A"

end

subsection \<open>The model class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> (BKK Definition 3.49)\<close>

text \<open>BKK's completeness class for \<open>NK\<close> is \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close>: \<open>\<Sigma>\<close>-models with properties q, f
  and b (BKK Definitions 3.46 and 3.49).  With primitive equality, property q holds
  automatically: its witness at type \<open>\<alpha>\<close> is the denotation \<open>E(=\<^bsub>\<alpha>\<^esub>)\<close> (see \<open>sat_Leib\<close>
  below).  With property b the valuation is two-valued on \<open>D\<^bsub>\<o>\<^esub>\<close>.  By BKK Lemma 3.67
  and Theorem 3.68, \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> is, up to isomorphism, the class of \<open>\<Sigma>\<close>-Henkin models of
  BKK Definition 3.50; we call its members Henkin models.\<close>

locale bkk_model = sigma_model Dm Ap Ee vl
  for Dm :: "ty \<Rightarrow> 'u \<Rightarrow> bool" and Ap :: "'u \<Rightarrow> 'u \<Rightarrow> 'u"
  and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> 'u" and vl :: "'u \<Rightarrow> bool" +
  assumes prop_f: functional and prop_b: "Dm \<o> a \<Longrightarrow> Dm \<o> b \<Longrightarrow> vl a \<longleftrightarrow> vl b \<Longrightarrow> a = b"

subsection \<open>Truth values in a \<open>\<Sigma>\<close>-model (BKK Lemma 3.43)\<close>

context sigma_model
begin

text \<open>The canonical assignment, from non-emptiness of the domains.\<close>

definition xi0 :: "nat \<Rightarrow> ty \<Rightarrow> 'u" where "xi0 \<equiv> \<lambda>n \<tau>. SOME a. Dm \<tau> a"
lemma asg_xi0: "asg xi0" using as_nonempty by (auto simp: asg_def xi0_def intro: someI_ex)

text \<open>Closed terms evaluate independently of the assignment; the canonical assignment serves as
    the reference.\<close>
lemma Ee_closed: "wff\<^bsub>\<tau>\<^esub>(A) \<Longrightarrow> occ A = {} \<Longrightarrow> asg \<xi> \<Longrightarrow> Ee \<xi> A = Ee xi0 A"
  using ev_coin asg_xi0 by blast

text \<open>Evaluating \<open>\<^bold>\<bottom> = \<^bold>\<Pi>\<^bsub>\<o>\<^esub>(Bnd 0)\<close>: its truth means every boolean object is true.\<close>

lemma vl_FalseB: assumes xi: "asg \<xi>" shows "vl (Ee \<xi> \<^bold>\<bottom>) \<longleftrightarrow> (\<forall>d. Dm \<o> d \<longrightarrow> vl d)"
proof -
  have wI: "wff\<^bsub>\<o>\<^bold>\<Rightarrow>\<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<o>\<^esub> (Bnd 0) :: 'p tm)"
    by (rule wff_AbsI) (simp add: wff_Fre)
  have e: "Ee \<xi> (\<^bold>\<bottom> :: 'p tm) = Ap (Ee \<xi> (Pi \<o>)) (Ee \<xi> (\<^bold>\<Lambda>\<^bsub>\<o>\<^esub> (Bnd 0)))"
      by (metis FalseB_def Forall_def ev_app wI wff_Pi xi)
  have b: "Ap (Ee \<xi> (\<^bold>\<Lambda>\<^bsub>\<o>\<^esub> (Bnd 0))) d = d" if d: "Dm \<o> d" for d
      using asg_upd ev_abs_app ev_var that wI xi by auto
  show ?thesis unfolding e using vl_pi xi ev_type wI xi b by auto
qed

text \<open>BKK Lemma 3.43: \<open>\<upsilon>(E(\<^bold>\<top>)) \<equiv> T\<close> and \<open>\<upsilon>(E(\<^bold>\<bottom>)) \<equiv> F\<close>; in particular \<open>D\<^bsub>\<o>\<^esub>\<close> contains a
  true and a false object (BKK Remark 3.44).\<close>

lemma vl_TF: assumes xi: "asg \<xi>" shows "vl (Ee \<xi> \<^bold>\<top>) \<and> \<not> vl (Ee \<xi> \<^bold>\<bottom>)" 
  by (metis (mono_tags, lifting) TrueB_def sigma_eval.ev_app sigma_eval.ev_type
      sigma_eval_axioms vl_FalseB vl_neg wff_FalseB wff_Neg wff_TrueB xi)

end


subsection \<open>Model-relative truth and validity at a carrier\<close>

text \<open>Truth of \<open>A\<close> under the evaluation \<open>Ee\<close> and valuation \<open>vl\<close> of a model, at an assignment, and validity over
  @{emph \<open>all\<close>} models of the class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> at a given value carrier \<open>'u\<close> --- the
  carrier appears explicitly in the notation \<open>\<Turnstile>('u) A\<close>.\<close>

definition rel_truth ::
  "((nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> 'u) \<Rightarrow> ('u \<Rightarrow> bool) \<Rightarrow> (nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> bool"
  (\<open>\<langle>_,_\<rangle>,_ \<Turnstile> _\<close> [0, 0, 0, 61] 60) where
  "\<langle>Ee,vl\<rangle>,\<xi> \<Turnstile> A \<equiv> vl (Ee \<xi> A)"

definition bkk_valid :: "'u itself \<Rightarrow> 'p tm \<Rightarrow> bool" where
  "bkk_valid u A \<equiv> \<forall>Dm Ap Ee (vl :: 'u \<Rightarrow> bool) \<xi>.
    bkk_model Dm Ap Ee vl \<longrightarrow> app_struct.asg Dm \<xi> \<longrightarrow> \<langle>Ee,vl\<rangle>,\<xi> \<Turnstile> A"

syntax "_bkk_valid" :: "type \<Rightarrow> logic \<Rightarrow> logic"  (\<open>\<Turnstile>'(_') _\<close> [1000, 61] 60)
syntax_consts "_bkk_valid" == bkk_valid
translations "_bkk_valid t A" == "CONST bkk_valid (_TYPE t) A"

definition bkk_consequence :: "'u itself \<Rightarrow> 'p tm set \<Rightarrow> 'p tm \<Rightarrow> bool" where
  "bkk_consequence u \<Gamma> A \<equiv> \<forall>Dm Ap Ee (vl :: 'u \<Rightarrow> bool) \<xi>.
    bkk_model Dm Ap Ee vl \<longrightarrow> app_struct.asg Dm \<xi> \<longrightarrow>
    (\<forall> B \<in> \<Gamma> . wff \<o> B \<and> \<langle>Ee,vl\<rangle>,\<xi> \<Turnstile> B) \<longrightarrow> \<langle>Ee,vl\<rangle>,\<xi> \<Turnstile> A"

syntax "_bkk_consequence" :: "logic \<Rightarrow> type \<Rightarrow> logic \<Rightarrow> logic"  (\<open>_ \<Turnstile>'(_') _\<close> [61, 1000, 61] 60)
syntax_consts "_bkk_consequence" == bkk_consequence
translations "_bkk_consequence \<Gamma> t A" == "CONST bkk_consequence (_TYPE t) \<Gamma> A"

text \<open>Note the well-formedness conjunct in the antecedent: a context containing an
  ill-formed member entails everything, vacuously.  This is deliberate --- the relation is
  only ever applied to well-formed contexts, and every exported theorem carries explicit
  \<open>wff\<close> hypotheses --- but it is worth stating.

  Consequence is monotone in the hypotheses: enlarging the context only narrows the
  models that must be checked.\<close>

lemma bkk_consequence_mono: "\<Gamma>0 \<Turnstile>('u) A \<Longrightarrow> \<Gamma>0 \<subseteq> \<Gamma> \<Longrightarrow> \<Gamma> \<Turnstile>('u) A"
  unfolding bkk_consequence_def by blast

subsection \<open>\<open>\<Sigma>\<close>-evaluations over frames: the canonical construction\<close>

text \<open>A @{emph \<open>frame signature\<close>} fixes the applicative structure (BKK Definition 3.1) and the
  denotation objects of the logical constants and parameters.  It carries no conditions; the
  denotation and its purely semantic properties (coincidence, BKK Definition 3.18(3)) live here.\<close>

locale frame_sig =
  fixes Dm :: "ty \<Rightarrow> 'u \<Rightarrow> bool"   (\<open>\<D>\<^bsub>_\<^esub>\<close>)
    and Ap :: "'u \<Rightarrow> 'u \<Rightarrow> 'u"  (infixl \<open>\<^bold>@\<close> 200)
    and Lm :: "ty \<Rightarrow> ('u \<Rightarrow> 'u) \<Rightarrow> 'u" and Tv :: 'u  and Fv :: 'u
    and Ngv :: 'u  and Dsv :: 'u and Iv :: "ty \<Rightarrow> 'u"
    and Ev :: "ty \<Rightarrow> 'u" and Piv :: "ty \<Rightarrow> 'u" and Jv :: "'p \<Rightarrow> ty \<Rightarrow> 'u"
begin

text \<open>The denotation \<open>\<lparr>A\<rparr>\<^bsub>\<xi>\<^esub>\<close> of a term under an assignment \<open>\<xi>\<close> --- BKK's
  evaluation function (BKK Definition 3.18).\<close>

fun den :: "'p tm \<Rightarrow> (nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'u"  (\<open>\<lparr>_\<rparr>\<^bsub>_\<^esub>\<close> [0,0] 1000) where
    "\<lparr>Bnd i\<rparr>\<^bsub>\<xi>\<^esub> = Tv" \<comment> \<open>junk: no free bound index in a locally closed term\<close>
  | "\<lparr>n\<^sup>f\<^bsub>\<sigma>\<^esub>\<rparr>\<^bsub>\<xi>\<^esub> = \<xi> n \<sigma>"
  | "\<lparr>p\<^sup>p\<^bsub>\<sigma>\<^esub>\<rparr>\<^bsub>\<xi>\<^esub> = Jv p \<sigma>"
  | "\<lparr>Neg\<rparr>\<^bsub>\<xi>\<^esub> = Ngv"
  | "\<lparr>Dis\<rparr>\<^bsub>\<xi>\<^esub> = Dsv"
  | "\<lparr>Pi \<sigma>\<rparr>\<^bsub>\<xi>\<^esub> = Piv \<sigma>"
  | "\<lparr>Iota \<sigma>\<rparr>\<^bsub>\<xi>\<^esub> = Iv \<sigma>"
  | "\<lparr>s \<^bold>\<cdot> t\<rparr>\<^bsub>\<xi>\<^esub> = (\<lparr>s\<rparr>\<^bsub>\<xi>\<^esub>) \<^bold>@ (\<lparr>t\<rparr>\<^bsub>\<xi>\<^esub>)"
  | "\<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b\<rparr>\<^bsub>\<xi>\<^esub> = Lm \<sigma> (\<lambda>d. \<lparr>b\<^bold>\<langle>(fresh (fvs b))\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>((fresh (fvs b))\<^bsub>\<sigma>\<^esub> := d)\<^esub>)"
  | "\<lparr>Eq \<sigma>\<rparr>\<^bsub>\<xi>\<^esub> = Ev \<sigma>"

text \<open>The recursive equations must be kept out of the default simpset: the \<open>Abs\<close> equation
  unfolds under a \<open>\<lambda>\<close> and would loop.\<close>

declare den.simps(8,9) [simp del]

text \<open>Coincidence (BKK Definition 3.18(3)): the denotation depends only on the assignment
  at the (typed) free occurrences.\<close>

lemma den_coincidence: "(\<And>n \<tau>. (n, \<tau>) \<in> occ t \<Longrightarrow> \<xi> n \<tau> = \<xi>' n \<tau>) \<Longrightarrow> \<lparr>t\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>t\<rparr>\<^bsub>\<xi>'\<^esub>"
proof (induct t arbitrary: \<xi> \<xi>' rule: size_induct)
  case (App s1 t1)
  hence "\<lparr>s1\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>s1\<rparr>\<^bsub>\<xi>'\<^esub>" using App by fastforce
  moreover have "\<lparr>t1\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>t1\<rparr>\<^bsub>\<xi>'\<^esub>"
    using App by fastforce
  ultimately show ?case
    by (simp add: den.simps(8))
next
  case (Abs \<sigma> b)
  let ?x = "fresh (fvs b)"
  have xnb: "?x \<notin> fvs b" by (rule fresh_notin) simp
  have "\<lparr>b\<^bold>\<langle>?x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(?x\<^bsub>\<sigma>\<^esub> := d)\<^esub> = \<lparr>b\<^bold>\<langle>?x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>'(?x\<^bsub>\<sigma>\<^esub> := d)\<^esub>" for d
    by (auto intro!: Abs)
       (smt (verit, best) Abs.prems Un_iff occ.simps(10,2) occ_opn prod.inject
                          singleton_iff subset_eq upd_def)
  thus ?case by (simp only: Abs den.simps(9))
qed auto

text \<open>\<open>\<alpha>\<close>-invariance: opening with either of two fresh free variables gives the same
  denotation.  This makes the fresh choice built into @{const den} irrelevant, and is the
  key to the substitution-value lemma below.  The abstraction case renames both internal
  fresh choices to a common fresh \<open>w\<close> (inner induction hypothesis), commutes the openings
  (@{thm opn_opn_comm}), then swaps the two names (outer induction hypothesis).\<close>

lemma den_rename: "x \<notin> fvs t \<Longrightarrow> y \<notin> fvs t \<Longrightarrow> \<lparr>opn k (x\<^sup>f\<^bsub>\<sigma>\<^esub>) t\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub>
    = \<lparr>opn k (y\<^sup>f\<^bsub>\<sigma>\<^esub>) t\<rparr>\<^bsub>\<xi>(y\<^bsub>\<sigma>\<^esub> := d)\<^esub>"
proof (induction t arbitrary: k \<xi> x y \<sigma> d rule: size_induct)
  case (App s1 t1)
  hence "\<lparr>opn k (x\<^sup>f\<^bsub>\<sigma>\<^esub>) s1\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub> = \<lparr>opn k (y\<^sup>f\<^bsub>\<sigma>\<^esub>) s1\<rparr>\<^bsub>\<xi>(y\<^bsub>\<sigma>\<^esub> := d)\<^esub>" and
        "\<lparr>opn k (x\<^sup>f\<^bsub>\<sigma>\<^esub>) t1\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub> = \<lparr>opn k (y\<^sup>f\<^bsub>\<sigma>\<^esub>) t1\<rparr>\<^bsub>\<xi>(y\<^bsub>\<sigma>\<^esub> := d)\<^esub>"
    by auto
  thus ?case by (simp only: App opn.simps den.simps(8))
next
  case (Abs \<tau> c)
  define w where "w = fresh (fvs c \<union> {x, y})"
  have wc: "w \<notin> fvs c" and wx: "w \<noteq> x" and wy: "w \<noteq> y"
    using fresh_notin[of "fvs c \<union> {x, y}"] unfolding w_def by auto
  have xc: "x \<notin> fvs c" and yc: "y \<notin> fvs c" using Abs by auto
  let ?px = "fresh (fvs (opn (Suc k) (x\<^sup>f\<^bsub>\<sigma>\<^esub>) c))"
  let ?py = "fresh (fvs (opn (Suc k) (y\<^sup>f\<^bsub>\<sigma>\<^esub>) c))"
  have pxf: "?px \<notin> fvs (opn (Suc k) (x\<^sup>f\<^bsub>\<sigma>\<^esub>) c)"
    by (rule fresh_notin) simp
  have pyf: "?py \<notin> fvs (opn (Suc k) (y\<^sup>f\<^bsub>\<sigma>\<^esub>) c)"
    by (rule fresh_notin) simp
  have wnx: "w \<notin> fvs (opn (Suc k) (x\<^sup>f\<^bsub>\<sigma>\<^esub>) c)"
    using wc wx fvs_opn[of "Suc k" "x\<^sup>f\<^bsub>\<sigma>\<^esub>" c] by auto
  have wny: "w \<notin> fvs (opn (Suc k) (y\<^sup>f\<^bsub>\<sigma>\<^esub>) c)"
    using wc wy fvs_opn[of "Suc k" "y\<^sup>f\<^bsub>\<sigma>\<^esub>" c] by auto
  have cw: "(opn (Suc k) (z\<^sup>f\<^bsub>\<sigma>\<^esub>) c)\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle> = opn (Suc k) (z\<^sup>f\<^bsub>\<sigma>\<^esub>) (c\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>)" for z
    by (rule opn_opn_comm) auto
  have "\<lparr>(opn (Suc k) (x\<^sup>f\<^bsub>\<sigma>\<^esub>) c)\<^bold>\<langle>?px\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>(\<xi>(x\<^bsub>\<sigma>\<^esub> := d))(?px\<^bsub>\<tau>\<^esub> := e)\<^esub>
        = \<lparr>(opn (Suc k) (y\<^sup>f\<^bsub>\<sigma>\<^esub>) c)\<^bold>\<langle>?py\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>(\<xi>(y\<^bsub>\<sigma>\<^esub> := d))(?py\<^bsub>\<tau>\<^esub> := e)\<^esub>"
    for e
  proof -
    have "\<lparr>(opn (Suc k) (x\<^sup>f\<^bsub>\<sigma>\<^esub>)
        c)\<^bold>\<langle>?px\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>(\<xi>(x\<^bsub>\<sigma>\<^esub> := d))(?px\<^bsub>\<tau>\<^esub> := e)\<^esub>
        = \<lparr>(opn (Suc k) (x\<^sup>f\<^bsub>\<sigma>\<^esub>) c)\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>(\<xi>(x\<^bsub>\<sigma>\<^esub> := d))(w\<^bsub>\<tau>\<^esub> := e)\<^esub>"
      using Abs pxf wnx  by (metis nle_le size_opn_Fre)
    also have "\<dots> = \<lparr>opn (Suc k) (x\<^sup>f\<^bsub>\<sigma>\<^esub>) (c\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>)\<rparr>\<^bsub>(\<xi>(w\<^bsub>\<tau>\<^esub> := e))(x\<^bsub>\<sigma>\<^esub> := d)\<^esub>"
      using wx by (simp add: cw upd_comm)
    also have "\<dots> = \<lparr>opn (Suc k) (y\<^sup>f\<^bsub>\<sigma>\<^esub>) (c\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>)\<rparr>\<^bsub>(\<xi>(w\<^bsub>\<tau>\<^esub> := e))(y\<^bsub>\<sigma>\<^esub> := d)\<^esub>"
      using Abs xc yc wc wx wy fvs_opn[of 0 "w\<^sup>f\<^bsub>\<tau>\<^esub>" c]
      by (smt (verit, best) Un_insert_right dual_order.refl fvs.simps(2) insertE size_opn_Fre
          subset_eq sup_bot.right_neutral)
    also have "\<dots> = \<lparr>(opn (Suc k) (y\<^sup>f\<^bsub>\<sigma>\<^esub>) c)\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>(\<xi>(y\<^bsub>\<sigma>\<^esub> := d))(w\<^bsub>\<tau>\<^esub> := e)\<^esub>"
      using wy by (simp add: cw upd_comm)
    also have "\<dots> = \<lparr>(opn (Suc k) (y\<^sup>f\<^bsub>\<sigma>\<^esub>) c)\<^bold>\<langle>?py\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>(\<xi>(y\<^bsub>\<sigma>\<^esub> := d))(?py\<^bsub>\<tau>\<^esub> := e)\<^esub>"
      using Abs pyf wny by (metis order_refl size_opn_Fre)
    finally show ?thesis.
  qed
  thus ?case using Abs by (simp add: den.simps(9))
qed(auto simp: upd_def)

text \<open>Any sufficiently fresh variable may be used to compute an abstraction's denotation.\<close>

lemma den_Abs: "x \<notin> fvs b \<Longrightarrow> \<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b\<rparr>\<^bsub>\<xi>\<^esub> = Lm \<sigma> (\<lambda>d. \<lparr>b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub>)"
  by (metis (no_types, lifting) ext den.simps(9) finite_fvs frame_sig.den_rename fresh_notin)

text \<open>The substitution-value lemma (BKK Lemma 3.20).\<close>

lemma den_fsub: "lc u \<Longrightarrow> \<lparr>fsub x \<sigma> u t\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>t\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := \<lparr>u\<rparr>\<^bsub>\<xi>\<^esub>)\<^esub>"
proof (induction t arbitrary: \<xi> rule: size_induct)
  case (Fre n \<rho>) thus ?case by (auto simp: upd_def)
next
  case (App s1 t1)
  have "\<lparr>fsub x \<sigma> u s1\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>s1\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := \<lparr>u\<rparr>\<^bsub>\<xi>\<^esub>)\<^esub>" and
       "\<lparr>fsub x \<sigma> u t1\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>t1\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := \<lparr>u\<rparr>\<^bsub>\<xi>\<^esub>)\<^esub>"
    using App by auto
  thus ?case by (simp only: App fsub.simps den.simps(8))
next
  case (Abs \<tau> b)
  define w where "w = fresh (fvs b \<union> fvs u \<union> {x})"
  have wb: "w \<notin> fvs b" and wu: "w \<notin> fvs u" and wx: "w \<noteq> x"
      using fresh_notin[of "fvs b \<union> fvs u \<union> {x}"] unfolding w_def by auto
  have wfsb: "w \<notin> fvs (fsub x \<sigma> u b)"
      using wb wu fvs_fsub[of x \<sigma> u b] by auto
  have "\<lparr>fsub x \<sigma> u (\<^bold>\<Lambda>\<^bsub>\<tau>\<^esub> b)\<rparr>\<^bsub>\<xi>\<^esub> = Lm \<tau> (\<lambda>d. \<lparr>(fsub x \<sigma> u
      b)\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(w\<^bsub>\<tau>\<^esub> := d)\<^esub>)"
    by (simp only: fsub.simps den_Abs[OF wfsb])
  also have "\<dots> = Lm \<tau> (\<lambda>d. \<lparr>fsub x \<sigma> u (b\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>)\<rparr>\<^bsub>\<xi>(w\<^bsub>\<tau>\<^esub> := d)\<^esub>)"
      using Abs wx by (simp add: fsub_opn)
  also have "\<dots> = Lm \<tau> (\<lambda>d. \<lparr>b\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>(\<xi>(w\<^bsub>\<tau>\<^esub> := d))(x\<^bsub>\<sigma>\<^esub> := \<lparr>u\<rparr>\<^bsub>\<xi>(w\<^bsub>\<tau>\<^esub> := d)\<^esub>)\<^esub>)"
    using Abs by auto
  also have "\<dots> = Lm \<tau> (\<lambda>d. \<lparr>b\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>(\<xi>(x\<^bsub>\<sigma>\<^esub> := \<lparr>u\<rparr>\<^bsub>\<xi>\<^esub>))(w\<^bsub>\<tau>\<^esub> := d)\<^esub>)"
  proof (rule arg_cong[where f = "Lm \<tau>"], rule ext)
    fix d
    have "\<lparr>u\<rparr>\<^bsub>\<xi>(w\<^bsub>\<tau>\<^esub> := d)\<^esub> = \<lparr>u\<rparr>\<^bsub>\<xi>\<^esub>"
      using den_coincidence wu fvs_eq_fst_occ
      by (smt (verit, ccfv_threshold) fst_conv image_eqI upd_def)
    thus "\<lparr>b\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>(\<xi>(w\<^bsub>\<tau>\<^esub> := d))(x\<^bsub>\<sigma>\<^esub> := \<lparr>u\<rparr>\<^bsub>\<xi>(w\<^bsub>\<tau>\<^esub> := d)\<^esub>)\<^esub>
        = \<lparr>b\<^bold>\<langle>w\<^sup>f\<^bsub>\<tau>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>(\<xi>(x\<^bsub>\<sigma>\<^esub> := \<lparr>u\<rparr>\<^bsub>\<xi>\<^esub>))(w\<^bsub>\<tau>\<^esub> := d)\<^esub>"
      using wx by (simp add: upd_comm)
  qed
  also have "\<dots> = \<lparr>\<^bold>\<Lambda>\<^bsub>\<tau>\<^esub> b\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := \<lparr>u\<rparr>\<^bsub>\<xi>\<^esub>)\<^esub>"
    by (rule den_Abs[OF wb, symmetric])
  finally show ?case unfolding Abs .
qed auto

text \<open>The \<open>\<beta>\<close> form of the substitution-value lemma (BKK Lemma 3.20): opening an
  abstraction body with a (locally closed) argument \<open>u\<close> is computed by evaluating the
  body under the assignment updated with the denotation of \<open>u\<close>.  This is the semantic
  counterpart of \<open>\<beta>\<close>-reduction and the workhorse of soundness.\<close>

lemma den_beta: assumes u: "lc u" and x: "x \<notin> fvs b"
  shows "\<lparr>b\<^bold>\<langle>u\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := \<lparr>u\<rparr>\<^bsub>\<xi>\<^esub>)\<^esub>"
  by (metis den_fsub fsub_intro u x)

end


text \<open>Satisfaction of the connectives (the \<open>\<Sigma>\<close>-valuation conditions of BKK
  Definition 3.41 and Figure 2; for the @{emph \<open>defined\<close>} connectives cf.\ BKK
  Remark 3.47 and Lemma 3.48): model-theoretic facts, stated here so that the
  calculus can use them for soundness.\<close>

context sigma_model
begin

lemma sat_Neg: assumes "wff\<^bsub>\<o>\<^esub>(A)" and "asg \<xi>"
  shows "vl (Ee \<xi> (\<^bold>\<not> A)) \<longleftrightarrow> \<not> vl (Ee \<xi> A)"
  using ev_app wff_Neg assms vl_neg ev_type by metis
lemma sat_Dis: assumes "wff\<^bsub>\<o>\<^esub>(A)" and "wff\<^bsub>\<o>\<^esub>(B)" and "asg \<xi>" 
  shows "vl (Ee \<xi> (A \<^bold>\<or> B)) \<longleftrightarrow> vl (Ee \<xi> A) \<or> vl (Ee \<xi> B)" 
  using ev_app wff_App wff_Dis assms vl_dis ev_type by (smt (verit, ccfv_SIG))
lemma sat_ImpB: assumes "wff\<^bsub>\<o>\<^esub>(A)" and "wff\<^bsub>\<o>\<^esub>(B)" and "asg \<xi>"
  shows "vl (Ee \<xi> (A \<^bold>\<supset> B)) \<longleftrightarrow> (vl (Ee \<xi> A) \<longrightarrow> vl (Ee \<xi> B))"
  unfolding ImpB_def using sat_Dis wff_Not assms sat_Neg by auto
lemma sat_Pi: assumes "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub>(G)" and "asg \<xi>" 
  shows "vl (Ee \<xi> (Pi \<sigma> \<^bold>\<cdot> G)) \<longleftrightarrow> (\<forall>d. Dm \<sigma> d \<longrightarrow> vl (Ap (Ee \<xi> G) d))"
  using ev_app wff_Pi assms vl_pi ev_type by metis
lemma sat_Forall: assumes wA: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)" and x: "x \<notin> fvs b" and xi: "asg \<xi>"
  shows "vl (Ee \<xi> (\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> b)) \<longleftrightarrow> (\<forall>d. Dm \<sigma> d \<longrightarrow> vl (Ee (\<xi>(x\<^bsub>\<sigma>\<^esub> := d))  (b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)))"
  unfolding Forall_def using sat_Pi wA xi ev_abs_app x by auto

text \<open>Satisfaction of Leibniz equality (BKK Lemma 4.2): in a \<open>\<Sigma>\<close>-model with primitive
  equality, Leibniz equality holds exactly at identical denotations.\<close>

lemma sat_Leib: assumes wA: "wff\<^bsub>\<alpha>\<^esub>(A)" and wB: "wff\<^bsub>\<alpha>\<^esub>(B)" and xi: "asg \<xi>"
  shows "vl (Ee \<xi> (A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B)) \<longleftrightarrow> Ee \<xi> A = Ee \<xi> B"
proof -
  have lcA: "lc A" and lcB: "lc B" using wA wB by (auto intro: wff_lc)
  define p where "p = fresh (fvs A \<union> fvs B)"
  have p: "p \<notin> fvs A" "p \<notin> fvs B"
    unfolding p_def using fresh_notin[of "fvs A \<union> fvs B"] by auto
  let ?b = "(Bnd 0 \<^bold>\<cdot> A) \<^bold>\<supset> (Bnd 0 \<^bold>\<cdot> B)"
  have wI: "wff\<^bsub>(\<alpha>\<^bold>\<Rightarrow>\<o>)\<^bold>\<Rightarrow>\<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub> ?b)"
    by (smt (verit, del_insts) ImpB_def lcA lcB opn.simps(1,4,5,9) opn_lc wA wB
        wff_AbsI wff_App wff_Fre wff_ImpB)
  have pf: "p \<notin> fvs ?b" using p by (auto simp: ImpB_def)
  have unf: "vl (Ee \<xi> (A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B)) \<longleftrightarrow> (\<forall>r. Dm (\<alpha> \<^bold>\<Rightarrow> \<o>) r
      \<longrightarrow> (vl (Ap r (Ee \<xi> A)) \<longrightarrow> vl (Ap r (Ee \<xi> B))))"
  proof -
    have "vl (Ee (\<xi>(p\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub> := r)) (?b\<^bold>\<langle>p\<^sup>f\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub>\<^bold>\<rangle>))
        \<longleftrightarrow> (vl (Ap r (Ee \<xi> A)) \<longrightarrow> vl (Ap r (Ee \<xi> B)))"
      if r: "Dm (\<alpha> \<^bold>\<Rightarrow> \<o>) r" for r
    proof -
      let ?\<xi> = "\<xi>(p\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub> := r)"
      have ob: "?b\<^bold>\<langle>p\<^sup>f\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub>\<^bold>\<rangle> = (p\<^sup>f\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>\<cdot> A) \<^bold>\<supset> (p\<^sup>f\<^bsub>\<alpha> \<^bold>\<Rightarrow> \<o>\<^esub> \<^bold>\<cdot> B)"
        by (simp add: opn_lc[OF lcA] opn_lc[OF lcB])
      have cA: "Ee ?\<xi> A = Ee \<xi> A"
        using p ev_coin[OF wA asg_upd[OF xi r] xi]
        unfolding upd_def fvs_eq_fst_occ image_iff by force
      have cB: "Ee ?\<xi> B = Ee \<xi> B"
        using p ev_coin[OF wB asg_upd[OF xi r] xi]
        unfolding upd_def fvs_eq_fst_occ image_iff by force
      show ?thesis unfolding ob
        by (smt (verit, del_insts) asg_upd cA cB ev_app ev_var sat_ImpB that upd_same wA wB
            wff_App wff_AppE wff_App_FreFre wff_FreE xi)
    qed
    thus ?thesis
      unfolding ev_beta[OF Leib_beq[OF wA wB] xi] sat_Forall[OF wI pf xi]
      by blast
  qed
  show ?thesis
  proof
    assume L: "vl (Ee \<xi> (A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B))"
    let ?r = "Ap (Ee \<xi> (Eq \<alpha>)) (Ee \<xi> A)"
    have rA: "vl (Ap ?r (Ee \<xi> A))"
      using vl_eq[OF xi ev_type[OF wA xi] ev_type[OF wA xi]] by simp
    have "vl (Ap ?r (Ee \<xi> B))"
      using unf L as_appTy[OF ev_type[OF wff_Eq xi] ev_type[OF wA xi]] rA by blast
    thus "Ee \<xi> A = Ee \<xi> B"
      using vl_eq[OF xi ev_type[OF wA xi] ev_type[OF wB xi]] by simp
  qed(simp add: unf)
qed

end

subsection \<open>\<open>\<Sigma>\<close>-Henkin models: the general-model locale (BKK Definition 3.50)\<close>

text \<open>BKK's soundness and completeness theorems (BKK Theorem 7.3, Corollary 7.7) cover all
  eight model classes \<open>\<M>\<^sub>*\<close>; we instantiate the most specialised one, the
  class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> of @{emph \<open>\<open>\<Sigma>\<close>-Henkin models\<close>} (BKK Definition 3.50): \<open>\<Sigma>\<close>-models (BKK
  Definition 3.41) satisfying property b, property f (functionality), and property q (BKK
  Definitions 3.46 and 3.49).  Crucially the function domains need not be full (BKK
  Definition 3.5): following Henkin --- in BKK's words, it is sufficient to require that \<open>\<D>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<beta>\<^esub>\<close>
  ``has enough members that any well-formed formula can be evaluated'' (BKK
  Section 2.3.1).  We therefore require the \<open>\<lambda>\<close>-conditions --- \<open>\<lambda>\<close>-comprehension \<open>gm_lamTy\<close> and
  the \<open>\<beta>\<close>-condition \<open>gm_beta\<close> of the \<open>\<Sigma>\<close>-evaluation (BKK Definition 3.18) --- only for the
  functions that are @{emph \<open>denotations of \<open>\<lambda>\<close>-terms\<close>}, so that every wff denotes.
  A term model need not be full: with property b the domain \<open>\<D>\<^bsub>\<iota>\<^bold>\<Rightarrow>\<o>\<^esub>\<close> of a full frame over
  infinite \<open>\<D>\<^bsub>\<iota>\<^esub>\<close> would be uncountable, whereas the term model over a countable signature
  is countable.
  (BKK avoid Andrews' term @{emph \<open>general models\<close>} for this notion; we keep it in the locale name
  \<open>general_model\<close>, in Andrews' sense.)  Standard models --- the full case, BKK
  Definition 3.51 --- appear at the end of this section as a sublocale.  Beyond BKK, the locale
  carries the description condition \<open>gm_descB\<close> for the typed description operators \<open>Iota \<sigma>\<close>
  (Andrews 1972, BKK's reference [3]), matched by the rule \<open>NK(\<iota>)\<close> of the calculus.

  Note that we render the applicative structure abstractly (an application operation \<open>\<^bold>@\<close> on a
  carrier \<open>'u\<close>) rather than literally over a frame of functions (BKK Definition 3.4); by
  functionality and BKK Theorem 3.68 the two presentations describe the same class of models
  up to isomorphism.\<close>


locale general_model = frame_sig +
  \<comment> \<open>property b (BKK Definition 3.46): \<open>\<D>\<^bsub>\<o>\<^esub> = {Tv, Fv}\<close>\<close>
  assumes gm_TF: "Tv \<noteq> Fv" and gm_boolean: "\<D>\<^bsub>\<o>\<^esub> a \<longleftrightarrow> a = Tv \<or> a = Fv"
    \<comment> \<open>application stays in the codomain, and the constants inhabit their domains\<close>
    and gm_appTy: "\<lbrakk>\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> f; \<D>\<^bsub>\<sigma>\<^esub> a\<rbrakk> \<Longrightarrow> \<D>\<^bsub>\<tau>\<^esub> (f \<^bold>@ a)"
    and gm_negTy: "\<D>\<^bsub>\<o>\<^bold>\<Rightarrow>\<o>\<^esub> Ngv" and gm_disTy: "\<D>\<^bsub>\<o>\<^bold>\<Rightarrow>\<o>\<^bold>\<Rightarrow>\<o>\<^esub> Dsv"
    and gm_piTy: "\<D>\<^bsub>(\<sigma>\<^bold>\<Rightarrow>\<o>)\<^bold>\<Rightarrow>\<o>\<^esub> (Piv \<sigma>)"
    and gm_iotaTy: "\<D>\<^bsub>(\<sigma>\<^bold>\<Rightarrow>\<o>)\<^bold>\<Rightarrow>\<sigma>\<^esub> (Iv \<sigma>)" and gm_parTy: "\<D>\<^bsub>\<sigma>\<^esub> (Jv p \<sigma>)"
    \<comment> \<open>\<open>\<Sigma>\<close>-valuation (BKK Figure 2 / Definition 3.41) with \<open>\<upsilon> = (\<lambda>a. a = Tv)\<close>\<close>
    and gm_negB: "\<D>\<^bsub>\<o>\<^esub> a \<Longrightarrow> (Ngv \<^bold>@ a = Tv) = (a \<noteq> Tv)"
    and gm_disB: "\<lbrakk>\<D>\<^bsub>\<o>\<^esub> a; \<D>\<^bsub>\<o>\<^esub> b\<rbrakk> \<Longrightarrow> (Dsv \<^bold>@ a \<^bold>@ b = Tv) = (a = Tv \<or> b = Tv)"
    and gm_piB: "\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub> f \<Longrightarrow> (Piv \<sigma> \<^bold>@ f = Tv) = (\<forall>d. \<D>\<^bsub>\<sigma>\<^esub> d \<longrightarrow> f \<^bold>@ d = Tv)"
\<comment> \<open>property f (functionality, BKK Definition 3.46) and property q (BKK Definitions 3.46 and
      3.49)\<close>
    and gm_funct: "\<lbrakk>\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> g; \<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> k; \<And>a. \<D>\<^bsub>\<sigma>\<^esub> a \<Longrightarrow> g \<^bold>@ a = k \<^bold>@ a\<rbrakk> \<Longrightarrow> g = k"
\<comment> \<open>primitive equality (BKK Remark 7.9): \<open>Ev \<sigma>\<close> satisfies \<open>L\<^sup>\<sigma>\<^bsub>=\<^esub>\<close> of BKK Figure 2; property q (BKK
    Definitions 3.46 and 3.49) follows with witness \<open>Ev \<sigma>\<close>\<close>
    and gm_eqTy: "\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub> (Ev \<sigma>)"
    and gm_eqB: "\<lbrakk>\<D>\<^bsub>\<sigma>\<^esub> a; \<D>\<^bsub>\<sigma>\<^esub> b\<rbrakk> \<Longrightarrow> (Ev \<sigma> \<^bold>@ a \<^bold>@ b = Tv) = (a = b)"
\<comment> \<open>the description condition (beyond BKK, cf.\ Andrews 1972): if \<open>f\<close> behaves as the singleton
    \<open>{a}\<close>, description picks out \<open>a\<close>\<close>
    and gm_descB: "\<lbrakk>\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub> f; \<D>\<^bsub>\<sigma>\<^esub> a; \<forall>b. \<D>\<^bsub>\<sigma>\<^esub> b \<longrightarrow> (f \<^bold>@ b = Tv) = (b = a)\<rbrakk> \<Longrightarrow> Iv \<sigma> \<^bold>@ f = a"
\<comment> \<open>Henkin \<open>\<lambda>\<close>-conditions: \<open>\<lambda>\<close>-comprehension (the \<open>\<Sigma>\<close>-evaluation is total on wffs, BKK Definition
    3.18) and the \<open>\<beta>\<close>-condition (BKK Definition 3.18(4)), at the @{emph \<open>denotation\<close>} functions
    only\<close>
    and gm_lamTy: "\<lbrakk>wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> bd); \<forall>n \<rho>. \<D>\<^bsub>\<rho>\<^esub> (\<xi> n \<rho>)\<rbrakk> \<Longrightarrow> \<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> (\<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> bd\<rparr>\<^bsub>\<xi>\<^esub>)"
    and gm_beta: "\<lbrakk>wff\<^bsub>\<tau>\<^esub>(bd\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>); x \<notin> fvs bd; \<forall>n \<rho>. \<D>\<^bsub>\<rho>\<^esub> (\<xi> n \<rho>); \<D>\<^bsub>\<sigma>\<^esub> a\<rbrakk>
                   \<Longrightarrow> \<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> bd\<rparr>\<^bsub>\<xi>\<^esub> \<^bold>@ a = \<lparr>bd\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := a)\<^esub>"
begin

text \<open>Every domain is inhabited (part of BKK Definition 3.1) --- not an axiom: the parameter
  interpretation \<open>Jv\<close> already inhabits every domain.\<close>

lemma gm_nonempty: "\<exists>d. \<D>\<^bsub>\<sigma>\<^esub> d" using gm_parTy by blast

text \<open>An assignment is @{emph \<open>type-respecting\<close>} (@{term resp}) if it maps every typed variable
  into the matching domain --- BKK's assignment @{emph \<open>into\<close>} the structure.\<close>

definition resp where "resp \<xi> \<equiv> \<forall>n \<tau>. \<D>\<^bsub>\<tau>\<^esub> (\<xi> n \<tau>)"
lemma Tv_dom [simp]: "\<D>\<^bsub>\<o>\<^esub> Tv" and Fv_dom [simp]: "\<D>\<^bsub>\<o>\<^esub> Fv"
  using gm_boolean by auto

text \<open>Every well-formed term denotes in the domain of its type (BKK Definition 3.18): the
  \<open>\<lambda>\<close>-comprehension condition \<open>gm_lamTy\<close> is exactly what makes the abstraction case go through.\<close>

lemma den_dom: "wff\<^bsub>\<sigma>\<^esub>(t) \<Longrightarrow> resp \<xi> \<Longrightarrow> \<D>\<^bsub>\<sigma>\<^esub> (\<lparr>t\<rparr>\<^bsub>\<xi>\<^esub>)"
proof (induction arbitrary: \<xi> rule: wff.induct)
  case wff_App thus ?case using den.simps(8) gm_appTy by fastforce
next
  case wff_Abs thus ?case using gm_lamTy resp_def wff.wff_Abs by blast
qed(auto simp: resp_def gm_parTy gm_negTy gm_disTy gm_piTy gm_iotaTy gm_eqTy)

text \<open>The semantic \<open>\<beta>\<close> rule at the term level (BKK Remark 3.19): applying an abstraction to a
  well-formed argument evaluates the opened body.\<close>

lemma den_App_Abs:
  assumes wb: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)" and wa: "wff\<^bsub>\<sigma>\<^esub>(a)" and r: "resp \<xi>"
  shows "\<lparr>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<^bold>\<cdot> a\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>b\<^bold>\<langle>a\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>\<^esub>" 
proof -
  define x where "x = fresh (fvs b)"
  have xb: "x \<notin> fvs b"
    using fresh_notin unfolding x_def by simp
  have da: "\<D>\<^bsub>\<sigma>\<^esub> (\<lparr>a\<rparr>\<^bsub>\<xi>\<^esub>)" using wa r by (rule den_dom)
  have "\<lparr>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<^bold>\<cdot> a\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b\<rparr>\<^bsub>\<xi>\<^esub> \<^bold>@ \<lparr>a\<rparr>\<^bsub>\<xi>\<^esub>" by (simp add: den.simps(8))
  also have "\<dots> = \<lparr>b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := \<lparr>a\<rparr>\<^bsub>\<xi>\<^esub>)\<^esub>"
    using da gm_beta r resp_def wff_Abs_open wb xb by blast
  also have "\<dots> = \<lparr>b\<^bold>\<langle>a\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>\<^esub>" using den_beta wff_lc wa xb by metis
  finally show ?thesis.
qed

text \<open>\<open>\<beta>\<close>-convertible terms denote the same object under any domain-respecting assignment
  (BKK Remark 3.19); the abstraction-congruence case uses functionality (property f).\<close>

lemma beq_den: "s \<approx>\<^bsub>\<rho>\<^esub> t \<Longrightarrow> \<forall>n \<tau>. \<D>\<^bsub>\<tau>\<^esub> (\<xi> n \<tau>) \<Longrightarrow> \<lparr>s\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>t\<rparr>\<^bsub>\<xi>\<^esub>"
proof (induction arbitrary: \<xi> rule: beq.induct)
  case beta thus ?case using den_App_Abs resp_def by blast
next
  case (abs L b \<sigma> \<tau> b')
  define x where "x = fresh (L \<union> fvs b \<union> fvs b')"
  have xL: "x \<notin> L" and xb: "x \<notin> fvs b" and xb': "x \<notin> fvs b'"
    using fresh_notin[of "L \<union> fvs b \<union> fvs b'"] abs unfolding x_def by auto
  have wb: "wff\<^bsub>\<tau>\<^esub>(b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)" and wb': "wff\<^bsub>\<tau>\<^esub>(b'\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
    using beq_wffL beq_wffR abs xL by blast+
  {
    fix a
    assume a: "\<D>\<^bsub>\<sigma>\<^esub> a"
    hence tot: "\<forall>n \<gamma>. \<D>\<^bsub>\<gamma>\<^esub> (\<xi>(x\<^bsub>\<sigma>\<^esub> := a) n \<gamma>)"
      using abs.prems by (auto simp: upd_def)
    have "\<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b\<rparr>\<^bsub>\<xi>\<^esub> \<^bold>@ a = \<lparr>b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := a)\<^esub>"
        by (rule gm_beta[OF wb xb abs.prems a])
    also have "\<dots> = \<lparr>b'\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := a)\<^esub>"
      using abs.IH[OF xL, of "\<xi>(x\<^bsub>\<sigma>\<^esub> := a)"] tot by blast
    also have "\<dots> = \<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b'\<rparr>\<^bsub>\<xi>\<^esub> \<^bold>@ a"
      using gm_beta wb' xb' abs.prems a by simp
    finally have "\<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b\<rparr>\<^bsub>\<xi>\<^esub> \<^bold>@ a = \<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b'\<rparr>\<^bsub>\<xi>\<^esub> \<^bold>@ a".
  }
  thus ?case
    using gm_funct gm_lamTy wff_Abs_open_rev wb xb abs.prems wb' xb' by blast
qed(auto simp: den.simps(8))

end

text \<open>Every \<open>\<Sigma>\<close>-Henkin general model --- the frame-based canonical construction --- is a
  BKK model: take \<open>E := den\<close> and \<open>\<upsilon> := (\<lambda>a. a = Tv)\<close>.  The four evaluation conditions are
  the denotation lemmas, and the \<open>L\<close>-properties are the \<open>gm\<close>-conditions.\<close>

sublocale general_model \<subseteq> bkkA: app_struct Dm Ap
  by unfold_locales (use gm_nonempty gm_appTy in blast)+

sublocale general_model \<subseteq> bkk: bkk_model Dm Ap "\<lambda>\<xi> A. \<lparr>A\<rparr>\<^bsub>\<xi>\<^esub>" "\<lambda>a. a = Tv"
  by (unfold_locales;
      auto simp: bkkA.functional_def general_model_axioms[unfolded general_model_def]
                 bkkA.asg_def frame_sig.den.simps(8) resp_def
         intro: beq_den den_coincidence den_dom)

text \<open>Reusable satisfaction facts for the defined connectives and the named binders,
  holding in @{emph \<open>any\<close>} \<open>\<Sigma>\<close>-Henkin general model: they peel \<open>\<^bold>\<Pi>x\<^bsub>\<sigma>\<^esub>.\<close>, \<open>\<^bold>\<exists>x\<^bsub>\<sigma>\<^esub>.\<close> and
  the connectives down to the underlying domains, reducing satisfaction of a closed
  formula to a first-order statement about the carrier's domains --- the model-side
  counterparts of the syntactic derived rules in \<open>Calculus\<close>.\<close>

context general_model
begin

lemma sat_NegB:
  assumes "wff\<^bsub>\<o>\<^esub>(A)" and "bkkA.asg \<xi>"
  shows "(\<lparr>\<^bold>\<not> A\<rparr>\<^bsub>\<xi>\<^esub> = Tv) \<longleftrightarrow> \<not> (\<lparr>A\<rparr>\<^bsub>\<xi>\<^esub> = Tv)"
  using bkk.sat_Neg[OF assms] by simp

lemma sat_DisB:
  assumes "wff\<^bsub>\<o>\<^esub>(A)" and "wff\<^bsub>\<o>\<^esub>(B)" and "bkkA.asg \<xi>"
  shows "(\<lparr>A \<^bold>\<or> B\<rparr>\<^bsub>\<xi>\<^esub> = Tv) \<longleftrightarrow> (\<lparr>A\<rparr>\<^bsub>\<xi>\<^esub> = Tv) \<or> (\<lparr>B\<rparr>\<^bsub>\<xi>\<^esub> = Tv)"
  using bkk.sat_Dis[OF assms] by simp

lemma sat_ImpBB:
  assumes "wff\<^bsub>\<o>\<^esub>(A)" and "wff\<^bsub>\<o>\<^esub>(B)" and "bkkA.asg \<xi>"
  shows "(\<lparr>A \<^bold>\<supset> B\<rparr>\<^bsub>\<xi>\<^esub> = Tv) \<longleftrightarrow> ((\<lparr>A\<rparr>\<^bsub>\<xi>\<^esub> = Tv) \<longrightarrow> (\<lparr>B\<rparr>\<^bsub>\<xi>\<^esub> = Tv))"
  using bkk.sat_ImpB[OF assms] by simp

lemma sat_AndB:
  assumes "wff\<^bsub>\<o>\<^esub>(A)" and "wff\<^bsub>\<o>\<^esub>(B)" and "bkkA.asg \<xi>"
  shows "(\<lparr>A \<^bold>\<and> B\<rparr>\<^bsub>\<xi>\<^esub> = Tv) \<longleftrightarrow> (\<lparr>A\<rparr>\<^bsub>\<xi>\<^esub> = Tv) \<and> (\<lparr>B\<rparr>\<^bsub>\<xi>\<^esub> = Tv)"
  unfolding AndB_def
  using sat_NegB[OF wff_Or[OF wff_Not[OF assms(1)] wff_Not[OF assms(2)]] assms(3)]
        sat_DisB[OF wff_Not[OF assms(1)] wff_Not[OF assms(2)] assms(3)]
        sat_NegB[OF assms(1) assms(3)] sat_NegB[OF assms(2) assms(3)]
  by blast

lemma sat_PEqB:
  assumes wa: "wff\<^bsub>\<sigma>\<^esub>(A)" and wb: "wff\<^bsub>\<sigma>\<^esub>(B)" and xi: "bkkA.asg \<xi>"
  shows "(\<lparr>A \<^bold>=\<^bsub>\<sigma>\<^esub> B\<rparr>\<^bsub>\<xi>\<^esub> = Tv) \<longleftrightarrow> (\<lparr>A\<rparr>\<^bsub>\<xi>\<^esub> = \<lparr>B\<rparr>\<^bsub>\<xi>\<^esub>)"
proof -
  have dA: "\<D>\<^bsub>\<sigma>\<^esub> (\<lparr>A\<rparr>\<^bsub>\<xi>\<^esub>)" using bkk.ev_type[OF wa xi] by simp
  have dB: "\<D>\<^bsub>\<sigma>\<^esub> (\<lparr>B\<rparr>\<^bsub>\<xi>\<^esub>)" using bkk.ev_type[OF wb xi] by simp
  have "\<lparr>A \<^bold>=\<^bsub>\<sigma>\<^esub> B\<rparr>\<^bsub>\<xi>\<^esub> = (Ev \<sigma>) \<^bold>@ (\<lparr>A\<rparr>\<^bsub>\<xi>\<^esub>) \<^bold>@ (\<lparr>B\<rparr>\<^bsub>\<xi>\<^esub>)"
    by (simp add: den.simps(8))
  thus ?thesis using bkk.vl_eq[OF xi dA dB] by simp
qed

text \<open>Peeling a defined quantifier down to the carrier.\<close>

lemma sat_AllN:
  assumes wb: "wff\<^bsub>\<o>\<^esub>(b)" and xi: "bkkA.asg \<xi>"
  shows "(\<lparr>\<^bold>\<Pi>v\<^bsub>\<sigma>\<^esub>. b\<rparr>\<^bsub>\<xi>\<^esub> = Tv) \<longleftrightarrow> (\<forall>d. \<D>\<^bsub>\<sigma>\<^esub> d \<longrightarrow> \<lparr>b\<rparr>\<^bsub>\<xi>(v\<^bsub>\<sigma>\<^esub> := d)\<^esub> = Tv)"
proof -
  note lcb = wff_lc[OF wb]
  define x where "x = fresh (fvs b)"
  have xnb: "x \<notin> fvs b" unfolding x_def by (rule fresh_notin[OF finite_fvs])
  have wf: "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (clos 0 v \<sigma> b))" by (rule wff_LamN_clos[OF wb])
  have xnc: "x \<notin> fvs (clos 0 v \<sigma> b)" using xnb fvs_clos[of 0 v \<sigma> b] by blast
  have sub: "(clos 0 v \<sigma> b)\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle> = fsub v \<sigma> (x\<^sup>f\<^bsub>\<sigma>\<^esub>) b"
    by (rule opn_clos_sub[OF opn_lc[OF lcb]])
  have ev: "\<lparr>(clos 0 v \<sigma> b)\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub> = \<lparr>b\<rparr>\<^bsub>\<xi>(v\<^bsub>\<sigma>\<^esub> := d)\<^esub>" for d
  proof -
    have "\<lparr>(clos 0 v \<sigma> b)\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub>
          = \<lparr>b\<rparr>\<^bsub>(\<xi>(x\<^bsub>\<sigma>\<^esub> := d))(v\<^bsub>\<sigma>\<^esub> := \<lparr>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub>)\<^esub>"
      by (simp only: sub den_fsub[OF lc_Fre])
    also have "\<dots> = \<lparr>b\<rparr>\<^bsub>(\<xi>(x\<^bsub>\<sigma>\<^esub> := d))(v\<^bsub>\<sigma>\<^esub> := d)\<^esub>" by simp
    also have "\<dots> = \<lparr>b\<rparr>\<^bsub>\<xi>(v\<^bsub>\<sigma>\<^esub> := d)\<^esub>"
    proof (rule den_coincidence)
      fix n \<tau> assume o: "(n, \<tau>) \<in> occ b"
      show "((\<xi>(x\<^bsub>\<sigma>\<^esub> := d))(v\<^bsub>\<sigma>\<^esub> := d)) n \<tau> = (\<xi>(v\<^bsub>\<sigma>\<^esub> := d)) n \<tau>"
      proof (cases "n = x \<and> \<tau> = \<sigma>")
        case True thus ?thesis using o xnb by (auto simp: fvs_eq_fst_occ image_iff)
      next
        case False thus ?thesis by (auto simp: upd_def)
      qed
    qed
    finally show ?thesis .
  qed
  have "(\<lparr>\<^bold>\<Pi>v\<^bsub>\<sigma>\<^esub>. b\<rparr>\<^bsub>\<xi>\<^esub> = Tv)
        = (\<forall>d. \<D>\<^bsub>\<sigma>\<^esub> d \<longrightarrow> \<lparr>(clos 0 v \<sigma> b)\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub> = Tv)"
    unfolding AllN_def using bkk.sat_Forall[OF wf xnc xi] by simp
  thus ?thesis using ev by simp
qed

lemma sat_ExN:
  assumes wb: "wff\<^bsub>\<o>\<^esub>(b)" and xi: "bkkA.asg \<xi>"
  shows "(\<lparr>\<^bold>\<exists>v\<^bsub>\<sigma>\<^esub>. b\<rparr>\<^bsub>\<xi>\<^esub> = Tv) \<longleftrightarrow> (\<exists>d. \<D>\<^bsub>\<sigma>\<^esub> d \<and> \<lparr>b\<rparr>\<^bsub>\<xi>(v\<^bsub>\<sigma>\<^esub> := d)\<^esub> = Tv)"
proof -
  have e: "(\<^bold>\<exists>v\<^bsub>\<sigma>\<^esub>. b) = \<^bold>\<not> (\<^bold>\<Pi>v\<^bsub>\<sigma>\<^esub>. (\<^bold>\<not> b))"
    by (simp add: ExN_def AllN_def)
  have wnb: "wff\<^bsub>\<o>\<^esub>(\<^bold>\<not> b)" using wb by (rule wff_Not)
  have wAll: "wff\<^bsub>\<o>\<^esub>(\<^bold>\<Pi>v\<^bsub>\<sigma>\<^esub>. (\<^bold>\<not> b))" by (rule wff_AllN[OF wnb])
  have negd: "(\<lparr>\<^bold>\<not> b\<rparr>\<^bsub>\<xi>(v\<^bsub>\<sigma>\<^esub> := d)\<^esub> = Tv) = (\<not> (\<lparr>b\<rparr>\<^bsub>\<xi>(v\<^bsub>\<sigma>\<^esub> := d)\<^esub> = Tv))"
    if "\<D>\<^bsub>\<sigma>\<^esub> d" for d
    using sat_NegB[OF wb bkkA.asg_upd[OF xi that]] .
  have "(\<lparr>\<^bold>\<exists>v\<^bsub>\<sigma>\<^esub>. b\<rparr>\<^bsub>\<xi>\<^esub> = Tv) = (\<not> (\<lparr>\<^bold>\<Pi>v\<^bsub>\<sigma>\<^esub>. (\<^bold>\<not> b)\<rparr>\<^bsub>\<xi>\<^esub> = Tv))"
    unfolding e using sat_NegB[OF wAll xi] by simp
  also have "\<dots> = (\<not> (\<forall>d. \<D>\<^bsub>\<sigma>\<^esub> d \<longrightarrow> \<lparr>\<^bold>\<not> b\<rparr>\<^bsub>\<xi>(v\<^bsub>\<sigma>\<^esub> := d)\<^esub> = Tv))"
    using sat_AllN[OF wnb xi] by simp
  also have "\<dots> = (\<exists>d. \<D>\<^bsub>\<sigma>\<^esub> d \<and> \<lparr>b\<rparr>\<^bsub>\<xi>(v\<^bsub>\<sigma>\<^esub> := d)\<^esub> = Tv)"
    using negd by blast
  finally show ?thesis .
qed

end

subsection \<open>Substitution-value laws\<close>

text \<open>The substitution-value law for abstract \<open>\<Sigma>\<close>-evaluations (BKK Lemma 3.20 for a
  single free variable): substituting @{emph \<open>any\<close>} well-formed term equals updating
  the assignment with its value.\<close>

context sigma_eval
begin

lemma ev_fsub_one:
  assumes wA: "wff\<^bsub>\<tau>\<^esub>(A)" and wu: "wff\<^bsub>\<sigma>\<^esub>(u)" and xi: "asg \<xi>"
  shows "Ee \<xi> (fsub x \<sigma> u A) = Ee (\<xi>(x\<^bsub>\<sigma>\<^esub> := Ee \<xi> u)) A"
proof -
  have opnA: "opn 0 v A = A" for v by (simp add: wff_lc[OF wA])
  let ?B = "clos 0 x \<sigma> A"
  have wAbs: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?B)"
    by (rule wff_AbsI) (simp add: opn_clos_sub[OF opnA] wff_fsub[OF wA
        wff_Fre])
  have du: "Dm \<sigma> (Ee \<xi> u)" by (rule ev_type[OF wu xi])
  have "Ee \<xi> (fsub x \<sigma> u A) = Ee \<xi> ((\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?B) \<^bold>\<cdot> u)"
    unfolding opn_clos_sub[OF opnA, symmetric]
    by (rule ev_beta[OF beq.sym[OF beq.beta[OF wAbs wu]] xi])
  also have "\<dots> = Ap (Ee \<xi> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> ?B)) (Ee \<xi> u)"
    by (rule ev_app[OF wAbs wu xi])
  also have "\<dots> = Ee (\<xi>(x\<^bsub>\<sigma>\<^esub> := Ee \<xi> u)) (?B\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
    by (rule ev_abs_app_occ[OF wAbs xi occ_clos du])
  also have "?B\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle> = A"
    by (simp add: opn_clos_sub[OF opnA] fsub_id)
  finally show ?thesis .
qed

text \<open>The @{emph \<open>simultaneous\<close>} substitution-value law (the simultaneous form of BKK
  Lemma 3.20), for replacements that are closed wherever they act: evaluating
  \<open>msub \<rho> A\<close> equals evaluating \<open>A\<close> under the assignment that sends each variable to the
  value of its replacement.\<close>

lemma asg_msub:
  assumes xi: "asg \<xi>" and wr: "\<And>n \<tau>'. wff\<^bsub>\<tau>'\<^esub>(\<rho> n \<tau>')"
  shows "asg (\<lambda>n \<tau>'. Ee \<xi> (\<rho> n \<tau>'))"
  using ev_type[OF wr xi] by (auto simp: asg_def)

lemma ev_msub_aux:
  shows "card {q \<in> occ A. \<rho> (fst q) (snd q) \<noteq> (fst q)\<^sup>f\<^bsub>snd q\<^esub>} \<le> m \<Longrightarrow>
    wff\<^bsub>\<tau>\<^esub>(A) \<Longrightarrow> asg \<xi> \<Longrightarrow> (\<And>n \<tau>'. wff\<^bsub>\<tau>'\<^esub>(\<rho> n \<tau>')) \<Longrightarrow>
    (\<And>n \<tau>'. \<rho> n \<tau>' \<noteq> n\<^sup>f\<^bsub>\<tau>'\<^esub> \<Longrightarrow> fvs (\<rho> n \<tau>') = {}) \<Longrightarrow>
    Ee \<xi> (msub \<rho> A) = Ee (\<lambda>n \<tau>'. Ee \<xi> (\<rho> n \<tau>')) A"
proof (induction m arbitrary: A \<rho>)
  case (0 A \<rho>)
  have fin: "finite {q \<in> occ A. \<rho> (fst q) (snd q) \<noteq> (fst q)\<^sup>f\<^bsub>snd q\<^esub>}"
    by (rule finite_subset[OF _ finite_occ]) auto
  hence e: "{q \<in> occ A. \<rho> (fst q) (snd q) \<noteq> (fst q)\<^sup>f\<^bsub>snd q\<^esub>} = {}"
    using 0(1) by simp
  have idA: "msub \<rho> A = A"
    by (subst msub_cong[where \<rho>' = "\<lambda>n \<tau>'. n\<^sup>f\<^bsub>\<tau>'\<^esub>"]) (use e in \<open>auto simp: msub_id\<close>)
  have "Ee \<xi> A = Ee (\<lambda>n \<tau>'. Ee \<xi> (\<rho> n \<tau>')) A"
    by (rule ev_coin[OF 0(2) 0(3) asg_msub[OF 0(3) 0(4)]])
       (use e ev_var[OF 0(3)] in fastforce)
  thus ?case by (simp add: idA)
next
  case (Suc m A \<rho>)
  show ?case
  proof (cases "{q \<in> occ A. \<rho> (fst q) (snd q) \<noteq> (fst q)\<^sup>f\<^bsub>snd q\<^esub>} = {}")
    case True
    have idA: "msub \<rho> A = A"
      by (subst msub_cong[where \<rho>' = "\<lambda>n \<tau>'. n\<^sup>f\<^bsub>\<tau>'\<^esub>"]) (use True in \<open>auto simp: msub_id\<close>)
    have "Ee \<xi> A = Ee (\<lambda>n \<tau>'. Ee \<xi> (\<rho> n \<tau>')) A"
      by (rule ev_coin[OF Suc.prems(2) Suc.prems(3) asg_msub[OF Suc.prems(3) Suc.prems(4)]])
         (use True ev_var[OF Suc.prems(3)] in fastforce)
    thus ?thesis by (simp add: idA)
  next
    case False
    then obtain x \<sigma> where xs: "(x, \<sigma>) \<in> occ A" and ne: "\<rho> x \<sigma> \<noteq> x\<^sup>f\<^bsub>\<sigma>\<^esub>" by auto
    have cl: "fvs (\<rho> x \<sigma>) = {}" by (rule Suc.prems(5)[OF ne])
    have occu: "occ (\<rho> x \<sigma>) = {}" using cl by (simp add: fvs_eq_fst_occ)
    define A1 where "A1 = fsub x \<sigma> (\<rho> x \<sigma>) A"
    define \<rho>1 where "\<rho>1 = (\<lambda>n \<tau>'. if n = x \<and> \<tau>' = \<sigma> then n\<^sup>f\<^bsub>\<tau>'\<^esub> else \<rho> n \<tau>')"
    have wA1: "wff\<^bsub>\<tau>\<^esub>(A1)" unfolding A1_def by (rule wff_fsub[OF Suc.prems(2) Suc.prems(4)])
    have wr1: "wff\<^bsub>\<tau>'\<^esub>(\<rho>1 n \<tau>')" for n \<tau>'
      unfolding \<rho>1_def using Suc.prems(4) by (auto intro: wff_Fre)
    have cr1: "\<rho>1 n \<tau>' \<noteq> n\<^sup>f\<^bsub>\<tau>'\<^esub> \<Longrightarrow> fvs (\<rho>1 n \<tau>') = {}" for n \<tau>'
      unfolding \<rho>1_def using Suc.prems(5) by (auto split: if_splits)
    have step: "msub \<rho> A = msub \<rho>1 A1"
      unfolding A1_def \<rho>1_def by (rule msub_step[of \<rho> x \<sigma>]) (rule cl)
    have occA1: "occ A1 = occ A - {(x, \<sigma>)}"
      unfolding A1_def by (rule occ_fsub_closed[OF occu])
    have card1: "card {q \<in> occ A1. \<rho>1 (fst q) (snd q) \<noteq> (fst q)\<^sup>f\<^bsub>snd q\<^esub>} \<le> m"
    proof -
      let ?S = "{q \<in> occ A. \<rho> (fst q) (snd q) \<noteq> (fst q)\<^sup>f\<^bsub>snd q\<^esub>}"
      have finS: "finite ?S" by (rule finite_subset[OF _ finite_occ]) auto
      have mem: "(x, \<sigma>) \<in> ?S" using xs ne by simp
      have sub: "{q \<in> occ A1. \<rho>1 (fst q) (snd q) \<noteq> (fst q)\<^sup>f\<^bsub>snd q\<^esub>} \<subseteq> ?S - {(x, \<sigma>)}"
        unfolding occA1 \<rho>1_def by (auto split: if_splits)
      have "card {q \<in> occ A1. \<rho>1 (fst q) (snd q) \<noteq> (fst q)\<^sup>f\<^bsub>snd q\<^esub>}
          \<le> card (?S - {(x, \<sigma>)})"
        by (rule card_mono[OF finite_Diff[OF finS] sub])
      also have "\<dots> = card ?S - 1" by (rule card_Diff_singleton[OF mem])
      also have "\<dots> \<le> m" using Suc.prems(1) by simp
      finally show ?thesis .
    qed
    have a1: "asg (\<lambda>n \<tau>'. Ee \<xi> (\<rho>1 n \<tau>'))" by (rule asg_msub[OF Suc.prems(3) wr1])
    have "Ee \<xi> (msub \<rho> A) = Ee \<xi> (msub \<rho>1 A1)" by (simp add: step)
    also have "\<dots> = Ee (\<lambda>n \<tau>'. Ee \<xi> (\<rho>1 n \<tau>')) A1"
      by (rule Suc.IH[OF card1 wA1 Suc.prems(3) wr1 cr1])
    also have "\<dots> = Ee ((\<lambda>n \<tau>'. Ee \<xi> (\<rho>1 n \<tau>'))(x\<^bsub>\<sigma>\<^esub> := Ee (\<lambda>n \<tau>'. Ee \<xi> (\<rho>1 n \<tau>')) (\<rho> x \<sigma>))) A"
      unfolding A1_def by (rule ev_fsub_one[OF Suc.prems(2) Suc.prems(4) a1])
    also have "Ee (\<lambda>n \<tau>'. Ee \<xi> (\<rho>1 n \<tau>')) (\<rho> x \<sigma>) = Ee \<xi> (\<rho> x \<sigma>)"
      by (rule ev_coin[OF Suc.prems(4) a1 Suc.prems(3)]) (simp add: occu)
    also have "(\<lambda>n \<tau>'. Ee \<xi> (\<rho>1 n \<tau>'))(x\<^bsub>\<sigma>\<^esub> := Ee \<xi> (\<rho> x \<sigma>))
        = (\<lambda>n \<tau>'. Ee \<xi> (\<rho> n \<tau>'))"
      unfolding \<rho>1_def by (auto simp: upd_def fun_eq_iff)
    finally show ?thesis .
  qed
qed

lemma ev_msub:
  assumes "wff\<^bsub>\<tau>\<^esub>(A)" and "asg \<xi>"
      and "\<And>n \<tau>'. wff\<^bsub>\<tau>'\<^esub>(\<rho> n \<tau>')"
      and "\<And>n \<tau>'. \<rho> n \<tau>' \<noteq> n\<^sup>f\<^bsub>\<tau>'\<^esub> \<Longrightarrow> fvs (\<rho> n \<tau>') = {}"
  shows "Ee \<xi> (msub \<rho> A) = Ee (\<lambda>n \<tau>'. Ee \<xi> (\<rho> n \<tau>')) A"
  by (rule ev_msub_aux[OF order_refl assms])

text \<open>The parameter-valued instance: the simultaneous closure \<open>vpar S \<pi>\<close> evaluates like
  the assignment that reads off the parameter values on \<open>S\<close>.\<close>

lemma ev_vpar:
  assumes wA: "wff\<^bsub>\<tau>\<^esub>(A)" and xi: "asg \<xi>"
  shows "Ee \<xi> (vpar S \<pi> A) = Ee (\<lambda>n \<sigma>. if (n, \<sigma>) \<in> S then Ee \<xi> ((\<pi> n \<sigma>)\<^sup>p\<^bsub>\<sigma>\<^esub>) else \<xi> n \<sigma>) A"
proof -
  have "Ee \<xi> (vpar S \<pi> A)
      = Ee (\<lambda>n \<sigma>. Ee \<xi> (if (n, \<sigma>) \<in> S then (\<pi> n \<sigma>)\<^sup>p\<^bsub>\<sigma>\<^esub> else n\<^sup>f\<^bsub>\<sigma>\<^esub>)) A"
    unfolding vpar_def
    by (rule ev_msub[OF wA xi]) (auto intro: wff_Par wff_Fre split: if_splits)
  also have "(\<lambda>n \<sigma>. Ee \<xi> (if (n, \<sigma>) \<in> S then (\<pi> n \<sigma>)\<^sup>p\<^bsub>\<sigma>\<^esub> else n\<^sup>f\<^bsub>\<sigma>\<^esub>))
      = (\<lambda>n \<sigma>. if (n, \<sigma>) \<in> S then Ee \<xi> ((\<pi> n \<sigma>)\<^sup>p\<^bsub>\<sigma>\<^esub>) else \<xi> n \<sigma>)"
    by (auto simp: fun_eq_iff ev_var[OF xi])
  finally show ?thesis .
qed

end

subsection \<open>Transport of consequence along renamings and closures\<close>

text \<open>On the semantic side, maps of parameter names need @{emph \<open>no\<close>} injectivity:
  any \<open>h :: 'p \<Rightarrow> 'q\<close> turns a model for \<open>'q\<close> into a model for \<open>'p\<close> by
  evaluating through \<open>prn h\<close> --- the value conditions \<open>vl\<^sub>\<not>, \<dots>, vl\<^sub>\<iota>\<close> only
  inspect \<open>Ee\<close> at the logical constants, which \<open>prn\<close> fixes.\<close>

lemma bkk_model_reduct:
  fixes Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'q tm \<Rightarrow> 'u" and h :: "'p \<Rightarrow> 'q"
  assumes "bkk_model Dm Ap Ee vl"
  shows "bkk_model Dm Ap (\<lambda>\<xi> t. Ee \<xi> (prn h t)) vl"
proof -
  interpret bkk_model Dm Ap Ee vl by (rule assms)
  show ?thesis
  proof (unfold_locales, goal_cases)
    case 3 thus ?case using ev_app by fastforce
    next case 4 thus ?case by (metis ev_coin prn_occ wff_prn)
    next case 5 thus ?case using ev_beta by blast
  qed(auto simp: vl_eq vl_pi vl_dis vl_neg vl_iota ev_var ev_type wff_prn prop_f prop_b)
qed

text \<open>The next lemma, \<open>bkk_valid_map\<close>, keeps its statement from the initial release of this
  entry (August 2026) (compatibility export); it is the empty-context instance of \<open>bkk_consequence_map\<close>
  below.\<close>

lemma bkk_valid_map:
  fixes h :: "'p \<Rightarrow> 'q"
  assumes v: "\<Turnstile>('u) (A :: 'p tm)"
    shows "\<Turnstile>('u) (prn h A :: 'q tm)"
  unfolding bkk_valid_def rel_truth_def
  by (metis bkk_model_reduct bkk_valid_def rel_truth_def v)

text \<open>Semantic consequence transports along an @{emph \<open>arbitrary\<close>} map of parameter names:
  the reduct of a \<open>'q\<close>-model is a \<open>'p\<close>-model, and it satisfies a hypothesis iff the original
  satisfies its renaming.\<close>

lemma bkk_consequence_map:
  fixes h :: "'p \<Rightarrow> 'q"
  assumes v: "\<Phi> \<Turnstile>('u) (A :: 'p tm)"
      and w\<Phi>: "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)"
    shows "prn h ` \<Phi> \<Turnstile>('u) (prn h A :: 'q tm)"
  unfolding bkk_consequence_def rel_truth_def
proof (intro allI impI)
  fix Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'q tm \<Rightarrow> 'u" and vl :: "'u \<Rightarrow> bool" and \<xi>
  assume bm: "bkk_model Dm Ap Ee vl" and xi: "app_struct.asg Dm \<xi>"
     and sat: "\<forall>B'\<in>prn h ` \<Phi>. wff \<o> B' \<and> vl (Ee \<xi> B')"
  have bm': "bkk_model Dm Ap (\<lambda>\<xi> t. Ee \<xi> (prn h t)) vl" by (rule bkk_model_reduct[OF bm])
  have "\<forall>B\<in>\<Phi>. wff \<o> B \<and> vl (Ee \<xi> (prn h B))" using sat w\<Phi> by blast
  thus "vl (Ee \<xi> (prn h A))"
    using v bm' xi unfolding bkk_consequence_def rel_truth_def by blast
qed

text \<open>Semantic consequence transports along the simultaneous closure, exactly as it does
  along parameter renamings (@{thm [source] bkk_consequence_map}): every assignment for the
  closed image induces, via the parameter values, an assignment for the originals.\<close>

lemma bkk_consequence_vpar:
  assumes v: "\<Phi> \<Turnstile>('u) (A :: 'p tm)"
      and w\<Phi>: "\<And>B. B \<in> \<Phi> \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B)" and wA: "wff\<^bsub>\<o>\<^esub>(A)"
    shows "vpar UNIV \<pi> ` \<Phi> \<Turnstile>('u) vpar UNIV \<pi> A"
  unfolding bkk_consequence_def rel_truth_def
proof (intro allI impI)
  fix Dm Ap and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> 'u" and vl :: "'u \<Rightarrow> bool" and \<xi>
  assume bm: "bkk_model Dm Ap Ee vl" and xi: "app_struct.asg Dm \<xi>"
     and sat: "\<forall>B'\<in>vpar UNIV \<pi> ` \<Phi>. wff \<o> B' \<and> vl (Ee \<xi> B')"
  interpret M: bkk_model Dm Ap Ee vl by (rule bm)
  have asg': "app_struct.asg Dm (\<lambda>n \<sigma>. Ee \<xi> ((\<pi> n \<sigma>)\<^sup>p\<^bsub>\<sigma>\<^esub>))"
    using M.ev_type[OF wff_Par xi] by (simp add: M.asg_def)
  have evA: "Ee \<xi> (vpar UNIV \<pi> A) = Ee (\<lambda>n \<sigma>. Ee \<xi> ((\<pi> n \<sigma>)\<^sup>p\<^bsub>\<sigma>\<^esub>)) A"
    using M.ev_vpar[where S = UNIV, OF wA xi] by simp
  have sat': "\<forall>B\<in>\<Phi>. wff \<o> B \<and> vl (Ee (\<lambda>n \<sigma>. Ee \<xi> ((\<pi> n \<sigma>)\<^sup>p\<^bsub>\<sigma>\<^esub>)) B)"
  proof
    fix B assume B: "B \<in> \<Phi>"
    have wB: "wff\<^bsub>\<o>\<^esub>(B)" using w\<Phi> B by blast
    have "Ee \<xi> (vpar UNIV \<pi> B) = Ee (\<lambda>n \<sigma>. Ee \<xi> ((\<pi> n \<sigma>)\<^sup>p\<^bsub>\<sigma>\<^esub>)) B"
      using M.ev_vpar[where S = UNIV, OF wB xi] by simp
    moreover have "vpar UNIV \<pi> B \<in> vpar UNIV \<pi> ` \<Phi>" using B by blast
    ultimately show "wff \<o> B \<and> vl (Ee (\<lambda>n \<sigma>. Ee \<xi> ((\<pi> n \<sigma>)\<^sup>p\<^bsub>\<sigma>\<^esub>)) B)"
      using sat wB by auto
  qed
  have "vl (Ee (\<lambda>n \<sigma>. Ee \<xi> ((\<pi> n \<sigma>)\<^sup>p\<^bsub>\<sigma>\<^esub>)) A)"
    by (rule v[unfolded bkk_consequence_def rel_truth_def, rule_format,
               OF bm asg' sat'[rule_format]])
  thus "vl (Ee \<xi> (vpar UNIV \<pi> A))" by (simp add: evA)
qed

subsection \<open>The valuation locale\<close>

text \<open>The \<open>valuation\<close> locale axiomatises what a term model provides: a carrier \<open>'u\<close> with an
  application \<open>\<^bold>@\<close> and an evaluation \<open>\<V>\<close> of closed well-formed terms.  It abstracts the
  @{emph \<open>quotient\<close>} of BKK's term evaluation (BKK Definition 3.35) by Leibniz equality, as
  constructed in the model-existence proof (BKK Theorem 6.33) --- note that the bare term
  evaluation \<open>\<T>\<E>(\<Sigma>)\<^sup>\<beta>\<close> is @{emph \<open>not\<close>} functional (BKK Remark 3.37); functionality only holds
  after the quotient.  The axioms: \<open>v_app\<close>/\<open>v_beta\<close> are the evaluation conditions (BKK
  Definition 3.18(2),(4)); \<open>v_neg\<close>, \<open>v_dis\<close>, \<open>v_pi\<close> are \<open>L\<^bsub>\<not>\<^esub>\<close>, \<open>L\<^bsub>\<or>\<^esub>\<close>, \<open>L\<^sup>\<sigma>\<^bsub>\<forall>\<^esub>\<close> (BKK Figure 2);
  \<open>v_ext\<close> is functionality (property f), \<open>v_eq\<close> is primitive equality \<open>L\<^sup>\<sigma>\<^bsub>=\<^esub>\<close> (whence
  property q), \<open>v_desc\<close> the description condition, \<open>v_type\<close> type-disjointness of the
  domains, and \<open>v_TF\<close>/\<open>v_bool\<close> are property b (BKK Definition 3.46).\<close>

locale valuation =
  fixes Dv :: "ty \<Rightarrow> 'u \<Rightarrow> bool" (\<open>\<D>\<^bsub>_\<^esub>\<close>)
    and Vap :: "'u \<Rightarrow> 'u \<Rightarrow> 'u" (infixl \<open>\<^bold>@\<close> 200)
    and Val :: "'p tm \<Rightarrow> 'u" (\<open>\<V>\<close>)
  assumes v_dom: "\<D>\<^bsub>\<sigma>\<^esub> d \<longleftrightarrow> (\<exists>t. cwff \<sigma> t \<and> d = \<V> t)"
      and v_app: "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) s \<Longrightarrow> cwff \<sigma> t \<Longrightarrow> \<V> (s \<^bold>\<cdot> t) = \<V> s \<^bold>@ \<V> t"
      and v_beta: "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<Longrightarrow> cwff \<sigma> a \<Longrightarrow> \<V> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<^bold>@ \<V> a = \<V> (b\<^bold>\<langle>a\<^bold>\<rangle>)"
      and v_TF: "\<V> \<^bold>\<top> \<noteq> \<V> \<^bold>\<bottom>"
      and v_bool: "cwff \<o> \<phi> \<Longrightarrow> \<V> \<phi> = \<V> \<^bold>\<top> \<or> \<V> \<phi> = \<V> \<^bold>\<bottom>"
      and v_neg: "cwff \<o> \<phi> \<Longrightarrow> \<V> (\<^bold>\<not> \<phi>) = (if \<V> \<phi> = \<V> \<^bold>\<top> then \<V> \<^bold>\<bottom> else \<V> \<^bold>\<top>)"
      and v_dis: "cwff \<o> \<phi> \<Longrightarrow> cwff \<o> \<psi> \<Longrightarrow>
                  \<V> (\<phi> \<^bold>\<or> \<psi>) = (if \<V> \<phi> = \<V> \<^bold>\<top> \<or> \<V> \<psi> = \<V> \<^bold>\<top> then \<V> \<^bold>\<top> else \<V> \<^bold>\<bottom>)"
      and v_pi: "cwff (\<sigma>\<^bold>\<Rightarrow>\<o>) f \<Longrightarrow> \<V> ((Pi \<sigma>) \<^bold>\<cdot> f) =
                 (if (\<forall>a. cwff \<sigma> a \<longrightarrow> \<V> f \<^bold>@ \<V> a  = \<V> \<^bold>\<top>) then \<V> \<^bold>\<top> else \<V> \<^bold>\<bottom>)"
      and v_ext: "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) g \<Longrightarrow> cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) h
                  \<Longrightarrow> (\<And>a. cwff \<sigma> a \<Longrightarrow> \<V> g \<^bold>@ \<V> a = \<V> h \<^bold>@ \<V> a) \<Longrightarrow> \<V> g = \<V> h"
      and v_eq: "cwff \<sigma> a \<Longrightarrow> cwff \<sigma> b \<Longrightarrow> (\<V> (Eq \<sigma>) \<^bold>@ \<V> a \<^bold>@ \<V> b = \<V> \<^bold>\<top>) = (\<V> a = \<V> b)"
      and v_desc: "cwff (\<sigma>\<^bold>\<Rightarrow>\<o>) f \<Longrightarrow> cwff \<sigma> a
                    \<Longrightarrow> (\<forall>b. cwff \<sigma> b \<longrightarrow> (\<V> f \<^bold>@ \<V> b = \<V> \<^bold>\<top>) = (\<V> b = \<V> a))
                    \<Longrightarrow> \<V> ((Iota \<sigma>) \<^bold>\<cdot> f) = \<V> a"
      and v_type: "cwff \<sigma> s \<Longrightarrow> cwff \<tau> t \<Longrightarrow> \<V> s = \<V> t \<Longrightarrow> \<sigma> = \<tau>"
begin

lemma v_domI: "cwff \<sigma> t \<Longrightarrow> \<D>\<^bsub>\<sigma>\<^esub> (\<V> t)" using v_dom by blast

end

subsection \<open>The term evaluation (BKK Section 6)\<close>

text \<open>A valuation extends to an evaluation function by simultaneous substitution of
  representatives: \<open>E\<^bsub>\<xi>\<^esub>(A) := \<V>([\<rho>\<^bsub>\<xi>\<^esub>]A)\<close>, BKK's evaluation for the term structure.
  \<open>\<beta>\<close>-respect is inherited from \<open>v_beta\<close> under closing substitutions, functionality is
  \<open>v_ext\<close>, and the remaining valuation conditions supply the \<open>L\<close>-properties --- so every
  valuation is directly a \<open>\<Sigma>\<close>-model in the class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close>, with no detour through the
  recursive denotation.\<close>

context valuation
begin

definition vresp where "vresp \<xi> \<equiv> \<forall>n \<tau>. \<D>\<^bsub>\<tau>\<^esub> (\<xi> n \<tau>)"
definition rep_of where "rep_of \<xi> (n::nat) \<tau> = (SOME t. cwff \<tau> t \<and> \<xi> n \<tau> = \<V> t)"
lemma rep_of_spec:
  assumes "vresp \<xi>" shows "cwff \<tau> (rep_of \<xi> n \<tau>) \<and> \<xi> n \<tau> = \<V> (rep_of \<xi> n \<tau>)"
  by (smt (verit, del_insts) assms rep_of_def someI_ex v_dom valuation.vresp_def
      valuation_axioms)

text \<open>The valuation respects \<open>\<beta>\<close>-conversion under closing substitutions: \<open>\<beta>\<close>-equal closed
  terms are identified in the quotient (BKK Section 6).\<close>

lemma beq_V: "s \<approx>\<^bsub>\<rho>'\<^esub> t \<Longrightarrow> (\<And>n \<tau>. cwff \<tau> (\<rho> n \<tau>)) \<Longrightarrow> \<V> (msub \<rho> s) = \<V> (msub \<rho> t)"
proof (induction arbitrary: \<rho> rule: beq.induct)
  case (beta \<sigma> \<rho>' b a)
  have lcr: "lc (\<rho> n \<tau>)" for n \<tau>
    using beta.prems by (auto intro: wff_lc cwff_wff)
  have cw1: "cwff (\<sigma>\<^bold>\<Rightarrow>\<rho>') (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (msub \<rho> b))"
    using cwff_msub[OF beta.hyps(1) beta.prems] by simp
  have "\<V> (msub \<rho> ((\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<^bold>\<cdot> a)) = \<V> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (msub \<rho> b)) \<^bold>@ \<V> (msub \<rho> a)" 
    by (simp add: v_app[OF cw1 cwff_msub[OF beta.hyps(2) beta.prems]])
  also have "\<dots> = \<V> ((msub \<rho> b)\<^bold>\<langle>msub \<rho> a\<^bold>\<rangle>)"
    by (rule v_beta[OF cw1 cwff_msub[OF beta.hyps(2) beta.prems]])
  also have "\<dots> = \<V> (msub \<rho> (b\<^bold>\<langle>a\<^bold>\<rangle>))" by (simp add: msub_opn[OF lcr])
  finally show ?case.
next case (appL s \<sigma> \<rho>' s' t) thus ?case
  by (smt (verit, ccfv_SIG) beq_wff cwff_msub msub.simps(9) valuation.v_app valuation_axioms)
next case (appR t \<sigma> t' \<rho>' s) 
  have wt: "wff\<^bsub>\<sigma>\<^esub>(t)" and wt': "wff\<^bsub>\<sigma>\<^esub>(t')"
    using beq_wff[OF appR.hyps(1)] by auto
  thus ?case using appR cwff_msub by (metis msub.simps(9) v_app)
next case (abs L b \<sigma> \<tau> b')
  obtain x where x: "x \<notin> L \<union> fvs b \<union> fvs b'"
    by (meson abs.hyps(1) ex_new_if_finite finite_UnI finite_fvs infinite_UNIV_nat)
  have wb: "wff\<^bsub>\<tau>\<^esub>(b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)" and wb': "wff\<^bsub>\<tau>\<^esub>(b'\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
    using beq_wff[OF abs.hyps(2)[of x]] x by auto
  have wA: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)" using wff_Abs_open_rev[OF wb] x by auto
  have wA': "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b')" using wff_Abs_open_rev[OF wb'] x by auto
  have "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (msub \<rho> b))"
    using cwff_msub[OF wA abs.prems] by simp
  moreover have "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (msub \<rho> b'))"
    using cwff_msub[OF wA' abs.prems] by simp
  moreover have "\<V> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (msub \<rho> b)) \<^bold>@ \<V> a = \<V> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (msub \<rho> b')) \<^bold>@ \<V> a" if a: "cwff \<sigma> a" for a 
  proof -
    let ?\<rho> = "\<rho>(x := (\<rho> x)(\<sigma> := a))"
    have cr: "cwff \<tau>' (?\<rho> n \<tau>')" for n \<tau>' using abs.prems a by auto
    have lcr: "lc (?\<rho> n \<tau>')" for n \<tau>' using cr
      by (meson wff_lc cwff_wff)
    have mb: "msub ?\<rho> b = msub \<rho> b"
      using msub_cong x fvs_eq_fst_occ image_iff
      by (smt (verit, best) UnCI fst_conv fun_upd_other)
    have mb': "msub ?\<rho> b' = msub \<rho> b'"
      using msub_cong fvs_eq_fst_occ image_iff x
      by (smt (verit, ccfv_threshold) Un_iff fst_conv fun_upd_other)
    have e2: "msub ?\<rho> ((x\<^sup>f\<^bsub>\<sigma>\<^esub>) :: 'p tm) = a" by simp
    have ob: "msub ?\<rho> (b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>) = (msub \<rho> b)\<^bold>\<langle>a\<^bold>\<rangle>"
      by (simp only: msub_opn[OF lcr] e2 mb)
    have ob': "msub ?\<rho> (b'\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>) = (msub \<rho> b')\<^bold>\<langle>a\<^bold>\<rangle>"
      by (simp only: msub_opn[OF lcr] e2 mb')
    have IH: "\<V> (msub ?\<rho> (b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)) = \<V> (msub ?\<rho> (b'\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>))"
      by (rule abs.IH) (use x cr in auto)
    have "\<V> ((msub \<rho> b)\<^bold>\<langle>a\<^bold>\<rangle>) = \<V> ((msub \<rho> b')\<^bold>\<langle>a\<^bold>\<rangle>)" using IH
      by (simp only: ob ob')
    thus ?thesis using v_beta calculation a by simp
  qed
  ultimately show ?case using v_ext by simp
qed auto

text \<open>BKK's evaluation function for the term model.\<close>

definition Eval :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> 'u" where "Eval \<xi> A = \<V> (msub (rep_of \<xi>) A)"

end

text \<open>Every valuation is a \<open>\<Sigma>\<close>-model in the class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> (the direct construction of
  BKK Section 6).\<close>

sublocale valuation \<subseteq> bkkA: app_struct Dv Vap 
proof (unfold_locales, goal_cases)
  case 1 show ?case using v_domI[OF cwff_Par] by blast
next case 2 thus ?case  using cwff_App v_dom valuation.v_app
    valuation_axioms by fastforce 
qed

sublocale valuation \<subseteq> bkkM: bkk_model Dv Vap Eval "\<lambda>a. a = \<V> \<^bold>\<top>"
proof (unfold_locales, goal_cases)
  case 1 thus ?case
    by (metis Eval_def bkkA.asg_def cwff_msub rep_of_spec v_domI vresp_def)
next case 2 thus ?case
  using Eval_def bkkA.asg_def rep_of_spec vresp_def by (metis msub.simps(2))
next case 3 thus ?case
  by (metis Eval_def bkkA.asg_def cwff_msub msub.simps(9) rep_of_spec v_app vresp_def)
next case (4 \<tau> A \<xi> \<xi>') 
  hence "rep_of \<xi> n \<sigma> = rep_of \<xi>' n \<sigma>" if "(n, \<sigma>) \<in> occ A" for n \<sigma>
    using that by (auto simp: rep_of_def)
  thus ?case unfolding Eval_def by (simp cong: msub_cong)
next case 5 thus ?case using Eval_def beq_V bkkA.asg_def rep_of_spec vresp_def by metis
next case 6 thus ?case by (metis Eval_def cwff_Neg msub.simps(4) v_TF v_app v_dom v_neg)
next case (7 \<xi> a b) 
  then obtain \<phi> \<psi> where ab: "a = \<V> \<phi>" "b = \<V> \<psi>" and c: "cwff \<o> \<phi>" "cwff \<o> \<psi>"
    using v_dom by blast
  have e: "Eval \<xi> Dis = \<V> Dis" by (simp add: Eval_def)
  show ?case unfolding e ab using v_TF
    by (metis c(1,2) cwff_App cwff_Dis v_app v_dis)
next case (8 \<xi> \<sigma> f) 
  then obtain g where fg: "f = \<V> g" and cg: "cwff (\<sigma> \<^bold>\<Rightarrow> \<o>) g"
      using v_dom by blast
  have e: "Eval \<xi> (Pi \<sigma>) = \<V> (Pi \<sigma>)" by (simp add: Eval_def)
  have q: "(\<forall>d. \<D>\<^bsub>\<sigma>\<^esub> d \<longrightarrow> \<V> g \<^bold>@ d = \<V> \<^bold>\<top>) = (\<forall>a. cwff \<sigma> a \<longrightarrow> \<V> g \<^bold>@ \<V> a = \<V> \<^bold>\<top>)"
    using v_dom by metis
  show ?case unfolding e fg using v_TF
      by (auto simp: v_app[OF cwff_Pi cg, symmetric] v_pi[OF cg] q)
next case 9 thus ?case using Eval_def v_dom v_eq by fastforce
next case 10 thus ?case
  by (smt (verit, best) Eval_def cwff_Iota msub.simps(7) v_app v_desc v_dom)
next case 11 thus ?case by (smt (verit, ccfv_threshold) bkkA.functional_def v_dom v_ext)
next case 12 thus ?case by (metis v_bool v_dom)
qed

subsection \<open>Standard models (BKK Definition 3.51)\<close>

text \<open>A @{emph \<open>\<open>\<Sigma>\<close>-standard model\<close>} (BKK Definition 3.51) is a \<open>\<Sigma>\<close>-Henkin model over a
  @{emph \<open>full\<close>} frame (BKK Definition 3.5): every set-function between domains has a
  representative.  We record fullness by the universal abstraction laws \<open>Lm_dom\<close> and
  \<open>beta_Lm\<close>, quantified over @{emph \<open>all\<close>} functions \<open>h :: 'u \<Rightarrow> 'u\<close> --- strictly stronger
  than the Henkin conditions of @{locale general_model}.  On top of the full frame we assume
  the \<open>\<Sigma>\<close>-valuation conditions (BKK Definition 3.41, Figure 2) with property b, property f
  (functionality) and property q (BKK Definition 3.46).\<close>

locale standard_model = frame_sig +
  \<comment> \<open>fullness (BKK Definition 3.5): every function has a representative, \<open>\<^bold>@\<close> computes it\<close>
  assumes beta_Lm: "\<lbrakk>\<And>d. \<D>\<^bsub>\<sigma>\<^esub> d \<Longrightarrow> \<D>\<^bsub>\<tau>\<^esub> (h d); \<D>\<^bsub>\<sigma>\<^esub> a\<rbrakk> \<Longrightarrow> Lm \<sigma> h \<^bold>@ a = h a"
      and Lm_dom: "(\<And>d. \<D>\<^bsub>\<sigma>\<^esub> d \<Longrightarrow> \<D>\<^bsub>\<tau>\<^esub> (h d)) \<Longrightarrow> \<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> (Lm \<sigma> h)"
      and Ap_dom: "\<lbrakk>\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> f; \<D>\<^bsub>\<sigma>\<^esub> a\<rbrakk> \<Longrightarrow> \<D>\<^bsub>\<tau>\<^esub> (f \<^bold>@ a)"
      \<comment> \<open>the logical constants and parameters inhabit their domains\<close>
      and Ngv_dom: "\<D>\<^bsub>\<o>\<^bold>\<Rightarrow>\<o>\<^esub> Ngv"
      and Dsv_dom: "\<D>\<^bsub>\<o>\<^bold>\<Rightarrow>\<o>\<^bold>\<Rightarrow>\<o>\<^esub> Dsv"
      and Piv_dom: "\<D>\<^bsub>(\<sigma>\<^bold>\<Rightarrow>\<o>)\<^bold>\<Rightarrow>\<o>\<^esub> (Piv \<sigma>)"
      and Iv_dom: "\<D>\<^bsub>(\<sigma>\<^bold>\<Rightarrow>\<o>)\<^bold>\<Rightarrow>\<sigma>\<^esub> (Iv \<sigma>)"
      and Ev_dom: "\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub> (Ev \<sigma>)" and Jv_dom: "\<D>\<^bsub>\<sigma>\<^esub> (Jv p \<sigma>)"
      \<comment> \<open>property b (BKK Definition 3.46): \<open>\<D>\<^bsub>\<o>\<^esub> = {Tv, Fv}\<close>\<close>
      and TF: "Tv \<noteq> Fv" and boolean: "\<D>\<^bsub>\<o>\<^esub> a \<longleftrightarrow> a = Tv \<or> a = Fv"
      \<comment> \<open>\<open>\<Sigma>\<close>-valuation (BKK Definition 3.41, Figure 2) with \<open>\<upsilon> = (\<lambda>a. a = Tv)\<close>\<close>
      and Lneg: "\<D>\<^bsub>\<o>\<^esub> a \<Longrightarrow> (Ngv \<^bold>@ a = Tv) = (a \<noteq> Tv)"
      and Ldis: "\<lbrakk>\<D>\<^bsub>\<o>\<^esub> a; \<D>\<^bsub>\<o>\<^esub> b\<rbrakk> \<Longrightarrow> (Dsv \<^bold>@ a \<^bold>@ b = Tv) = (a = Tv \<or> b = Tv)"
      and Lall: "\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub> f \<Longrightarrow> (Piv \<sigma> \<^bold>@ f = Tv) = (\<forall>d. \<D>\<^bsub>\<sigma>\<^esub> d \<longrightarrow> f \<^bold>@ d = Tv)"
      and Leq: "\<lbrakk>\<D>\<^bsub>\<sigma>\<^esub> a; \<D>\<^bsub>\<sigma>\<^esub> b\<rbrakk> \<Longrightarrow> (Ev \<sigma> \<^bold>@ a \<^bold>@ b = Tv) = (a = b)"
      \<comment> \<open>properties f and q (BKK Definition 3.46)\<close>
      and funct: "\<lbrakk>\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> g; \<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> k; \<And>a. \<D>\<^bsub>\<sigma>\<^esub> a \<Longrightarrow> g \<^bold>@ a = k \<^bold>@ a\<rbrakk> \<Longrightarrow> g = k"
      \<comment> \<open>the description condition (beyond BKK, cf.\ Andrews 1972)\<close>
      and descB: "\<lbrakk>\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub> f; \<D>\<^bsub>\<sigma>\<^esub> a; \<forall>b. \<D>\<^bsub>\<sigma>\<^esub> b \<longrightarrow> (f \<^bold>@ b = Tv) = (b = a)\<rbrakk>
                  \<Longrightarrow> Iv \<sigma> \<^bold>@ f = a"
begin

text \<open>As in @{locale general_model}, membership of the truth values follows from property b.\<close>

lemma Tv_dom [simp]: "\<D>\<^bsub>\<o>\<^esub> Tv" and Fv_dom [simp]: "\<D>\<^bsub>\<o>\<^esub> Fv"
    by (simp_all add: boolean)

text \<open>Every domain is inhabited, as in @{locale general_model}: the interpretation \<open>Jv\<close> of a
  parameter provides a witness at every type.  BKK build non-emptiness into the applicative
  structure (BKK Definition 3.1).\<close>

lemma dom_nonempty: "\<exists>d. \<D>\<^bsub>\<tau>\<^esub> d" by (metis Jv_dom)

text \<open>In a full frame every well-formed term denotes in the domain of its type (the standard
  homomorphic construction, BKK Section 2.3.1).\<close>

lemma std_den_dom: "wff\<^bsub>\<sigma>\<^esub>(t) \<Longrightarrow> \<forall>n \<rho>. \<D>\<^bsub>\<rho>\<^esub> (\<xi> n \<rho>) \<Longrightarrow> \<D>\<^bsub>\<sigma>\<^esub> (\<lparr>t\<rparr>\<^bsub>\<xi>\<^esub>)"
proof (induction arbitrary: \<xi> rule: wff.induct)
  case (wff_App \<sigma> \<tau> s t) thus ?case
    by (metis Ap_dom frame_sig.den.simps(8))
next
  case (wff_Abs L \<tau> b \<sigma>)
  define x where "x = fresh (L \<union> fvs b)"
  have xL: "x \<notin> L" and xb: "x \<notin> fvs b"
    using fresh_notin[of "L \<union> fvs b"] wff_Abs unfolding x_def by auto
  have "\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> (Lm \<sigma> (\<lambda>d. \<lparr>b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub>))"
    by (simp add: Lm_dom upd_def wff_Abs.IH wff_Abs.prems xL)
  thus ?case by (simp add: den_Abs[OF xb])
qed (simp_all add: Jv_dom Ngv_dom Dsv_dom Piv_dom Iv_dom Ev_dom)

end

text \<open>Every standard model is a \<open>\<Sigma>\<close>-Henkin general model (BKK Definition 3.51 is a special
  case of Definition 3.50): the universal abstraction laws specialise to the denotation
  functions.\<close>

sublocale standard_model \<subseteq> general_model Dm Ap Lm Tv Fv Ngv Dsv Iv Ev Piv Jv
proof
  show "\<D>\<^bsub>\<o>\<^esub> a \<longleftrightarrow> a = Tv \<or> a = Fv" for a using boolean Tv_dom Fv_dom by blast
  show "\<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> g \<Longrightarrow> \<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> k \<Longrightarrow> (\<And>a. \<D>\<^bsub>\<sigma>\<^esub> a \<Longrightarrow> g \<^bold>@ a = k \<^bold>@ a) \<Longrightarrow> g = k" for \<sigma> \<tau> g k
    by (rule funct)
  show "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> bd) \<Longrightarrow> \<forall>n \<rho>. \<D>\<^bsub>\<rho>\<^esub> (\<xi> n \<rho>) \<Longrightarrow> \<D>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> (\<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> bd\<rparr>\<^bsub>\<xi>\<^esub>)" for \<sigma> \<tau> bd \<xi>
    using std_den_dom by blast
next
  fix \<tau> x \<sigma> and bd :: \<open>'b tm\<close> and \<xi> :: \<open>nat \<Rightarrow> ty \<Rightarrow> 'a\<close> and a
  assume wb: "wff\<^bsub>\<tau>\<^esub>(bd\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)" and xb: "x \<notin> fvs bd"
      and r: "\<forall>n \<rho>. \<D>\<^bsub>\<rho>\<^esub> (\<xi> n \<rho>)" and da: "\<D>\<^bsub>\<sigma>\<^esub> a"
  have "\<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> bd\<rparr>\<^bsub>\<xi>\<^esub> = Lm \<sigma> (\<lambda>d. \<lparr>bd\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub>)"
      by (rule den_Abs[OF xb])
    moreover have "Lm \<sigma> (\<lambda>d. \<lparr>bd\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<^esub>) \<^bold>@ a = \<lparr>bd\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := a)\<^esub>"
      using r std_den_dom wb by (auto intro!: beta_Lm[where \<tau>=\<tau>, OF _ da] simp: upd_def)
  ultimately show \<open>\<lparr>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> bd\<rparr>\<^bsub>\<xi>\<^esub> \<^bold>@ a = \<lparr>bd\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>\<rparr>\<^bsub>\<xi>(x\<^bsub>\<sigma>\<^esub> := a)\<^esub>\<close> by simp
qed(safe intro!: Lall Ldis Lneg Leq Jv_dom Ev_dom Iv_dom Piv_dom Dsv_dom Ngv_dom Ap_dom TF
                 descB dom_nonempty)

subsection \<open>Constructing the logical constants over a \<open>\<lambda>\<close>-universe\<close>

text \<open>A \<open>\<Sigma>\<close>-standard model need not be @{emph \<open>given\<close>} its logical constants: over any
  universe with full function spaces (\<open>\<beta>\<close>-abstraction with its typing, extensionality),
  booleans and a domain-respecting parameter interpretation, they can be
  @{emph \<open>constructed\<close>} --- negation, disjunction, quantification and equality by
  \<open>\<lambda>\<close>-abstraction over the domains, description by definite description (\<open>THE\<close>, not
  Hilbert choice).\<close>

locale lambda_universe =
  fixes Dm :: "ty \<Rightarrow> 'u \<Rightarrow> bool" and Ap :: "'u \<Rightarrow> 'u \<Rightarrow> 'u"
    and Lm :: "ty \<Rightarrow> ('u \<Rightarrow> 'u) \<Rightarrow> 'u" and Tv Fv :: 'u and Jv :: "'p \<Rightarrow> ty \<Rightarrow> 'u"
  assumes beta_Lm: "\<lbrakk>\<And>d. Dm \<sigma> d \<Longrightarrow> Dm \<tau> (h d); Dm \<sigma> a\<rbrakk> \<Longrightarrow> Ap (Lm \<sigma> h) a = h a"
    and Lm_dom: "(\<And>d. Dm \<sigma> d \<Longrightarrow> Dm \<tau> (h d)) \<Longrightarrow> Dm (\<sigma> \<^bold>\<Rightarrow> \<tau>) (Lm \<sigma> h)"
    and Ap_dom: "\<lbrakk>Dm (\<sigma> \<^bold>\<Rightarrow> \<tau>) f; Dm \<sigma> a\<rbrakk> \<Longrightarrow> Dm \<tau> (Ap f a)"
    and funct: "\<lbrakk>Dm (\<sigma> \<^bold>\<Rightarrow> \<tau>) g; Dm (\<sigma> \<^bold>\<Rightarrow> \<tau>) k; \<And>a. Dm \<sigma> a \<Longrightarrow> Ap g a = Ap k a\<rbrakk> \<Longrightarrow> g = k"
    and TF: "Tv \<noteq> Fv"
    and boolean: "Dm \<o> a \<longleftrightarrow> a = Tv \<or> a = Fv"
    and Jv_dom: "Dm \<sigma> (Jv p \<sigma>)"
begin

lemma bTv [simp]: "Dm \<o> Tv" and bFv [simp]: "Dm \<o> Fv" using boolean by auto

definition Ngv :: 'u where "Ngv = Lm \<o> (\<lambda>a. if a = Tv then Fv else Tv)"
definition Dsv :: 'u where
  "Dsv = Lm \<o> (\<lambda>a. Lm \<o> (\<lambda>b. if a = Tv \<or> b = Tv then Tv else Fv))"
definition Piv :: "ty \<Rightarrow> 'u" where
  "Piv \<sigma> = Lm (\<sigma> \<^bold>\<Rightarrow> \<o>) (\<lambda>f. if \<forall>d. Dm \<sigma> d \<longrightarrow> Ap f d = Tv then Tv else Fv)"
definition Ev :: "ty \<Rightarrow> 'u" where
  "Ev \<sigma> = Lm \<sigma> (\<lambda>a. Lm \<sigma> (\<lambda>b. if a = b then Tv else Fv))"
definition Iv :: "ty \<Rightarrow> 'u" where
  "Iv \<sigma> = Lm (\<sigma> \<^bold>\<Rightarrow> \<o>)
     (\<lambda>f. if \<exists>a. Dm \<sigma> a \<and> (\<forall>b. Dm \<sigma> b \<longrightarrow> (Ap f b = Tv) = (b = a))
          then THE a. Dm \<sigma> a \<and> (\<forall>b. Dm \<sigma> b \<longrightarrow> (Ap f b = Tv) = (b = a))
          else Jv undefined \<sigma>)"

lemma Ngv_dom: "Dm (\<o> \<^bold>\<Rightarrow> \<o>) Ngv" unfolding Ngv_def by (rule Lm_dom) simp
lemma Dsv_dom: "Dm (\<o> \<^bold>\<Rightarrow> \<o> \<^bold>\<Rightarrow> \<o>) Dsv" unfolding Dsv_def by (intro Lm_dom) simp
lemma Piv_dom: "Dm ((\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<o>) (Piv \<sigma>)" unfolding Piv_def by (rule Lm_dom) simp
lemma Ev_dom: "Dm (\<sigma> \<^bold>\<Rightarrow> \<sigma> \<^bold>\<Rightarrow> \<o>) (Ev \<sigma>)" unfolding Ev_def by (intro Lm_dom) simp

lemma Ngv_app: "Dm \<o> a \<Longrightarrow> Ap Ngv a = (if a = Tv then Fv else Tv)"
  unfolding Ngv_def by (rule beta_Lm[where \<tau> = \<o>]) simp_all
lemma Piv_app: "Dm (\<sigma> \<^bold>\<Rightarrow> \<o>) f \<Longrightarrow> Ap (Piv \<sigma>) f = (if \<forall>d. Dm \<sigma> d \<longrightarrow> Ap f d = Tv then Tv else Fv)"
  unfolding Piv_def by (rule beta_Lm[where \<tau> = \<o>]) simp_all
lemma Dsv_app: "\<lbrakk>Dm \<o> a; Dm \<o> b\<rbrakk> \<Longrightarrow> Ap (Ap Dsv a) b = (if a = Tv \<or> b = Tv then Tv else Fv)"
proof -
  assume a: "Dm \<o> a" and b: "Dm \<o> b"
  have "Ap Dsv a = Lm \<o> (\<lambda>b. if a = Tv \<or> b = Tv then Tv else Fv)"
    unfolding Dsv_def by (auto intro!: beta_Lm[where \<tau> = "\<o> \<^bold>\<Rightarrow> \<o>", OF _ a] Lm_dom)
  moreover have "Ap (Lm \<o> (\<lambda>b. if a = Tv \<or> b = Tv then Tv else Fv)) b
               = (if a = Tv \<or> b = Tv then Tv else Fv)"
    by (rule beta_Lm[where \<tau> = \<o>, OF _ b]) simp
  ultimately show ?thesis by simp
qed
lemma Ev_app: "\<lbrakk>Dm \<sigma> a; Dm \<sigma> b\<rbrakk> \<Longrightarrow> Ap (Ap (Ev \<sigma>) a) b = (if a = b then Tv else Fv)"
proof -
  assume a: "Dm \<sigma> a" and b: "Dm \<sigma> b"
  have "Ap (Ev \<sigma>) a = Lm \<sigma> (\<lambda>b. if a = b then Tv else Fv)"
    unfolding Ev_def by (auto intro!: beta_Lm[where \<tau> = "\<sigma> \<^bold>\<Rightarrow> \<o>", OF _ a] Lm_dom)
  moreover have "Ap (Lm \<sigma> (\<lambda>b. if a = b then Tv else Fv)) b = (if a = b then Tv else Fv)"
    by (rule beta_Lm[where \<tau> = \<o>, OF _ b]) simp
  ultimately show ?thesis by simp
qed

lemma Iv_body_dom: "Dm (\<sigma> \<^bold>\<Rightarrow> \<o>) f \<Longrightarrow>
    Dm \<sigma> (if \<exists>a. Dm \<sigma> a \<and> (\<forall>b. Dm \<sigma> b \<longrightarrow> (Ap f b = Tv) = (b = a))
            then THE a. Dm \<sigma> a \<and> (\<forall>b. Dm \<sigma> b \<longrightarrow> (Ap f b = Tv) = (b = a))
            else Jv undefined \<sigma>)"
  by (smt (verit, ccfv_SIG) Jv_dom Uniq_I the1_equality')

lemma Iv_dom: "Dm ((\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>) (Iv \<sigma>)"
  unfolding Iv_def by (rule Lm_dom) (rule Iv_body_dom)

lemma Iv_app_desc:
  assumes f: "Dm (\<sigma> \<^bold>\<Rightarrow> \<o>) f" and a: "Dm \<sigma> a"
    and s: "\<forall>b. Dm \<sigma> b \<longrightarrow> (Ap f b = Tv) = (b = a)"
  shows "Ap (Iv \<sigma>) f = a"
proof -
  have "(THE a'. Dm \<sigma> a' \<and> (\<forall>b. Dm \<sigma> b \<longrightarrow> (Ap f b = Tv) = (b = a'))) = a"
    using a s by auto
  moreover have "Ap (Iv \<sigma>) f
      = (if \<exists>a'. Dm \<sigma> a' \<and> (\<forall>b. Dm \<sigma> b \<longrightarrow> (Ap f b = Tv) = (b = a'))
         then THE a'. Dm \<sigma> a' \<and> (\<forall>b. Dm \<sigma> b \<longrightarrow> (Ap f b = Tv) = (b = a'))
         else Jv undefined \<sigma>)"
    unfolding Iv_def by (rule beta_Lm[OF Iv_body_dom f])
  ultimately show ?thesis
    by (metis a s)
qed

theorem is_standard_model: "standard_model Dm Ap Lm Tv Fv Ngv Dsv Iv Ev Piv Jv"
proof unfold_locales
  show "\<And>a. Dm \<o> a \<Longrightarrow> (Ap Ngv a = Tv) = (a \<noteq> Tv)"
    using Ngv_app TF by auto
  show "\<And>a b. Dm \<o> a \<Longrightarrow> Dm \<o> b \<Longrightarrow> (Ap (Ap Dsv a) b = Tv) = (a = Tv \<or> b = Tv)"
    using Dsv_app TF by auto
  show "\<And>\<sigma> f. Dm (\<sigma> \<^bold>\<Rightarrow> \<o>) f \<Longrightarrow> (Ap (Piv \<sigma>) f = Tv) = (\<forall>d. Dm \<sigma> d \<longrightarrow> Ap f d = Tv)"
    using Piv_app TF by auto
  show "\<And>\<sigma> a b. Dm \<sigma> a \<Longrightarrow> Dm \<sigma> b \<Longrightarrow> (Ap (Ap (Ev \<sigma>) a) b = Tv) = (a = b)"
    using Ev_app TF by auto
qed(auto intro: Iv_app_desc funct Jv_dom Ev_dom Iv_dom Piv_dom Lm_dom Ap_dom
                beta_Lm Ngv_dom Dsv_dom
         simp: TF boolean)

end

end


==> anc/HOL_in_HOL_Deep/Soundness.thy <==
theory Soundness
  imports Calculus Semantics
begin

section \<open>Soundness\<close>

text \<open>This section proves \<open>NK\<close> sound for the model class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close>
  (BKK Theorem 7.3, including BKK's evaluation-variant argument).\<close>

subsection \<open>Abstract soundness (BKK Theorem 7.3)\<close>

text \<open>Soundness over the abstract \<open>\<Sigma>\<close>-models of theory \<open>Semantics\<close>, following BKK's
  proof of Theorem 7.3 case by case.  The \<open>NK(\<Pi>I)\<close> case uses BKK's device verbatim:
  ``from the evaluation function \<open>E\<close>, one can define another evaluation function \<open>E'\<close>
  such that \<open>E'(w) \<equiv> a\<close> and \<open>E'\<^bsub>\<phi>\<^esub>(A) \<equiv> E\<^bsub>\<phi>\<^esub>(A)\<close> if \<open>w\<close> does not occur in \<open>A\<close>'' ---
  realised below by reading the parameter as a fresh variable after an injective shift
  of all free variables.  The extensionality cases \<open>NK(f)\<close> and \<open>NK(b)\<close> rest on BKK's
  Lemma 4.2 on Leibniz equality, proven here abstractly (BKK route them through
  Theorem 4.3 and Lemma 3.48).\<close>

subsubsection \<open>The evaluation variant at a parameter\<close>

context bkk_model
begin

text \<open>Agreement under the variable shift: shifting all free variables and the
  assignment in step leaves denotations unchanged (property f resolves the
  abstraction case applicatively).\<close>

lemma Ee_vshift:
  assumes \<open>wff\<^bsub>\<tau>\<^esub>(A)\<close> \<open>asg \<xi>\<close> \<open>asg \<xi>'\<close> \<open>\<And>n \<tau>'. (n, \<tau>') \<in> occ A \<Longrightarrow> \<xi>' (Suc n) \<tau>' = \<xi> n \<tau>'\<close>
  shows \<open>Ee \<xi>' (vshift A) = Ee \<xi> A\<close>
using assms proof (induction A arbitrary: \<tau> \<xi> \<xi>' rule: size_induct)
  case (App s u)
  then obtain \<sigma> where ws: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(s)" and wu: "wff\<^bsub>\<sigma>\<^esub>(u)"
      using App by auto
  have IHs: "Ee \<xi>' (vshift s) = Ee \<xi> s"
    using App wf by auto
  have IHu: "Ee \<xi>' (vshift u) = Ee \<xi> u"
    using App by auto
  have "Ee \<xi>' (vshift (s \<^bold>\<cdot> u)) = Ee \<xi>' (vshift s \<^bold>\<cdot> vshift u)"
    by (simp add: vshift_def)
  also have "\<dots> = Ap (Ee \<xi>' (vshift s)) (Ee \<xi>' (vshift u))"
    by (meson ev_app App.prems(3) wff_vshift ws wu) 
  also have "\<dots> = Ap (Ee \<xi> s) (Ee \<xi> u)" by (simp add: IHs IHu)
  also have "\<dots> = Ee \<xi> (s \<^bold>\<cdot> u)"
    by (simp add: ev_app[OF ws wu App.prems(2)])
  finally show ?case using App by simp
next
  case (Abs \<sigma> b)
  then obtain \<tau>' where t: "\<tau> = \<sigma> \<^bold>\<Rightarrow> \<tau>'" and wA: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>'\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)"
    by (metis wff_AbsE)
  have wS: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>'\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (vshift b))"
    using wff_vshift[OF wA] by (simp add: vshift_def)
  define y where "y = fresh (fvs b)"
  have y: "y \<notin> fvs b" unfolding y_def by (simp add: fresh_notin)
  have y': "Suc y \<notin> fvs (vshift b)"
    using y by (force simp: occ_vshift fvs_eq_fst_occ)
  {
    fix d
    assume d: "Dm \<sigma> d"
    have IH: "Ee (\<xi>'(Suc y\<^bsub>\<sigma>\<^esub> := d)) (vshift (b\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)) = Ee (\<xi>(y\<^bsub>\<sigma>\<^esub> := d)) (b\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
    proof (rule Abs.IH)
      show "size (b\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>) \<le> size b" using Abs by simp
    next
      fix n \<tau>''
      assume o: "(n, \<tau>'') \<in> occ (b\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
      hence "(n, \<tau>'') \<in> occ b \<or> (n, \<tau>'') = (y, \<sigma>)"
          using occ_opn[of 0 "y\<^sup>f\<^bsub>\<sigma>\<^esub>" b] by auto
      thus "(\<xi>'(Suc y\<^bsub>\<sigma>\<^esub> := d)) (Suc n) \<tau>'' = (\<xi>(y\<^bsub>\<sigma>\<^esub> := d)) n \<tau>''"
        using Abs by (auto simp: upd_def)
    qed(auto intro: wff_Abs_open[OF wA y] asg_upd[OF Abs.prems(2) d]
                    asg_upd[OF Abs.prems(3) d])
    hence "Ap (Ee \<xi>' (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (vshift b))) d = Ap (Ee \<xi> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)) d"
      using ev_abs_app[OF wS Abs.prems(3) y', OF d] ev_abs_app[OF wA Abs.prems(2) y, OF d]
      by (simp add: vshift_opn)
  }
  hence "Ee \<xi>' (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (vshift b)) = Ee \<xi> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)"
      using prop_f ev_type[OF wS Abs.prems(3)] ev_type[OF wA
      Abs.prems(2)] unfolding functional_def by blast
  thus ?case using Abs by (simp add: vshift_def)
qed(auto simp: Ee_closed vshift_def ev_var)

text \<open>BKK's \<open>E'\<close> (the \<open>NK(\<Pi>I)\<close> case of Theorem 7.3): the parameter \<open>w\<close> is read as the
  freshly freed variable \<open>0\<close>, assigned \<open>a\<close>.\<close>

definition upshift :: "(nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> ty \<Rightarrow> 'u \<Rightarrow> nat \<Rightarrow> ty \<Rightarrow> 'u" where
  "upshift \<xi> \<sigma> a = (\<lambda>n \<tau>. case n of 0 \<Rightarrow> (if \<tau> = \<sigma> then a else \<xi> 0 \<tau>) | Suc m \<Rightarrow> \<xi> m \<tau>)"
definition Evar :: "'p \<Rightarrow> ty \<Rightarrow> 'u \<Rightarrow> (nat \<Rightarrow> ty \<Rightarrow> 'u) \<Rightarrow> 'p tm \<Rightarrow> 'u" where
  "Evar w \<sigma> a \<xi> A = Ee (upshift \<xi> \<sigma> a) (pvar w \<sigma> 0 (vshift A))"
lemma asg_upshift: "asg \<xi> \<Longrightarrow> Dm \<sigma> a \<Longrightarrow> asg (upshift \<xi> \<sigma> a)"
  by (auto simp: asg_def upshift_def split: nat.splits)
lemma Evar_par: "asg \<xi> \<Longrightarrow> Dm \<sigma> a \<Longrightarrow> Evar w \<sigma> a \<xi> (w\<^sup>p\<^bsub>\<sigma>\<^esub>) = a"
  by (smt (verit, del_insts) Evar_def asg_upshift bkk_model.upshift_def
      bkk_model_axioms ev_var msub.simps(3) old.nat.simps(4) pvar.simps(3) vshift_def)
lemma Evar_agree: "wff\<^bsub>\<tau>\<^esub>(A) \<Longrightarrow> asg \<xi> \<Longrightarrow> Dm \<sigma> a \<Longrightarrow> w \<notin> pars A \<Longrightarrow> Evar w \<sigma> a \<xi> A = Ee \<xi> A" 
  using Evar_def asg_upshift bkk_model.Ee_vshift bkk_model_axioms
        pars_vshift upshift_def by fastforce
lemma Evar_bkk: assumes a: "Dm \<sigma> a" shows "bkk_model Dm Ap (Evar w \<sigma> a) vl"
proof (unfold_locales, goal_cases)
  case 1 thus ?case
    by (simp add: Evar_def asg_upshift assms ev_type wff_pvar wff_vshift)
next
  case 2 thus ?case
    by (metis Evar_agree assms emptyE ev_var tm.simps(230) wff_Fre)
next
  case 3 thus ?case
    by (simp add: Evar_def vshift_def)
       (metis asg_upshift assms ev_app vshift_def wff_pvar wff_vshift)
next
  case (4 \<tau> A \<xi> \<xi>')
  have ag: "upshift \<xi> \<sigma> a n \<tau>' = upshift \<xi>' \<sigma> a n \<tau>'"
    if o: "(n, \<tau>') \<in> occ (pvar w \<sigma> 0 (vshift A))" for n \<tau>'
  proof -
    from o have "(n, \<tau>') \<in> occ (vshift A) \<union> {(0, \<sigma>)}"
        using occ_pvar[of w \<sigma> 0 "vshift A"] by blast
    then consider (sh) m where "n = Suc m" "(m, \<tau>') \<in> occ A" |
        (zero) "n = 0" "\<tau>' = \<sigma>" by (auto simp: occ_vshift)
    thus ?thesis using "4"(4) upshift_def by fastforce
  qed
  show ?case unfolding Evar_def 
    by (rule ev_coin[OF wff_pvar[OF wff_vshift[OF 4(1)]]
        asg_upshift[OF 4(2) a] asg_upshift[OF 4(3) a] ag])
next
  case 5 thus ?case
    by (metis (full_types) Evar_def asg_upshift assms beq_pvar beq_vshift ev_beta)
qed(auto simp: Evar_def asg_upshift assms vl_eq vl_pi vl_dis vl_neg vl_iota
               vshift_def prop_b prop_f)

end

subsubsection \<open>Soundness\<close>

text \<open>BKK Theorem 7.3, for the class \<open>\<M>\<^bsub>\<beta>fb\<^esub>\<close> (with primitive equality and description).\<close>

theorem soundness_bkk:
  assumes "\<Phi> \<turnstile> C" "bkk_model Dm Ap Ee vl" "app_struct.asg Dm \<xi>"
          "\<forall>A \<in> \<Phi>. wff\<^bsub>\<o>\<^esub>(A)" "\<forall>A \<in> \<Phi>. vl (Ee \<xi> A)"
    shows "vl (Ee \<xi> C)"
using assms proof (induction arbitrary: Dm Ap Ee vl \<xi> rule: bprov.induct)
  case Hyp thus ?case by blast
next
  case Beta thus ?case
    by (metis bkk_model_def sigma_eval.ev_beta sigma_model.axioms(1))
next 
  case NegI thus ?case
    by (metis UnE bkk_model_def sigma_model.sat_Neg sigma_model.vl_TF singleton_iff)
next
  case NegE thus ?case
    using bkk_model.axioms(1) bprov_wff sigma_model.sat_Neg by fastforce
next
  case DisIL thus ?case
    by (metis Hyp bprov_wff bkk_model.axioms(1) sigma_model.sat_Dis)
next
  case DisIR thus ?case
    by (metis bprov_wff sigma_model.sat_Dis bkk_model.axioms(1))
next
  case DisE thus ?case
    by (metis UnE bkk_model.axioms(1) sigma_model.sat_Dis singleton_iff)
next
  case (PiI \<Phi> G w \<alpha>)
  interpret M: bkk_model Dm Ap Ee vl by (rule PiI.prems(1))
  have wGw: "wff\<^bsub>\<o>\<^esub>(G \<^bold>\<cdot> (w\<^sup>p\<^bsub>\<alpha>\<^esub>))"
    using bprov_wff[OF PiI.hyps(1)] PiI.prems(3) by blast
  have "vl (Ap (Ee \<xi> G) a)" if a: "Dm \<alpha> a" for a 
  proof -
    let ?E = "M.Evar w \<alpha> a"
    interpret V: bkk_model Dm Ap ?E vl by (rule M.Evar_bkk[OF a])
    have sat: "\<forall>A \<in> \<Phi>. vl (?E \<xi> A)" using PiI.prems(3,4) PiI.hyps(4)
        by (auto simp: M.Evar_agree[OF _ PiI.prems(2) a])
    have "vl (?E \<xi> (G \<^bold>\<cdot> (w\<^sup>p\<^bsub>\<alpha>\<^esub>)))" by (rule PiI.IH[OF M.Evar_bkk[OF a]
        PiI.prems(2) PiI.prems(3) sat])
    moreover have "?E \<xi> (G \<^bold>\<cdot> (w\<^sup>p\<^bsub>\<alpha>\<^esub>)) = Ap (Ee \<xi> G) a"
        by (simp add: V.ev_app[OF PiI.hyps(2) wff_Par PiI.prems(2)]
          M.Evar_agree[OF PiI.hyps(2) PiI.prems(2) a PiI.hyps(3)]
              M.Evar_par[OF PiI.prems(2) a])
    ultimately show ?thesis by simp
  qed
  thus ?case by (simp add: M.sat_Pi[OF PiI.hyps(2) PiI.prems(2)])
next
  case (PiE \<Phi> \<alpha> G A)
  interpret M: bkk_model Dm Ap Ee vl by (rule PiE.prems(1))
  have wPiG: "wff\<^bsub>\<o>\<^esub>(Pi \<alpha> \<^bold>\<cdot> G)" using bprov_wff[OF PiE.hyps(1)]
      PiE.prems(3) by blast
  have wG: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(G)" using wPiG by (auto dest: wff_unique)
  have "vl (Ap (Ee \<xi> G) (Ee \<xi> A))" using PiE.IH[OF PiE.prems]
      M.sat_Pi[OF wG PiE.prems(2)]
      M.ev_type[OF PiE.hyps(2) PiE.prems(2)] by simp
  thus ?case by (simp add: M.ev_app[OF wG PiE.hyps(2) PiE.prems(2)])
next
  case Contr thus ?case
    using bkk_model.axioms(1) sigma_model.sat_Neg sigma_model.vl_TF by fastforce
next
  case (FuncE \<Phi> \<alpha> G \<beta> H)
  interpret M: bkk_model Dm Ap Ee vl by (rule FuncE.prems(1))
  have lcG: "lc G" and lcH: "lc H" using FuncE.hyps(2,3)
    by (auto intro: wff_lc)
  define y where "y = fresh (fvs G \<union> fvs H)"
  have y: "y \<notin> fvs G" "y \<notin> fvs H" unfolding y_def
    using fresh_notin[of "fvs G \<union> fvs H"] by auto
  let ?b = "G \<^bold>\<cdot> Bnd 0 \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> H \<^bold>\<cdot> Bnd 0"
  have wI: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> ?b)"
    by (auto intro!: wff_AbsI wff_App[OF FuncE.hyps(2) wff_Fre]
                     wff_App[OF FuncE.hyps(3) wff_Fre]
             simp: opn_lc[OF lcG] opn_lc[OF lcH])
  have yb: "y \<notin> fvs ?b" using y by (auto simp: Leib_def Forall_def ImpB_def)
  have pointwise: "Ap (Ee \<xi> G) d = Ap (Ee \<xi> H) d" if d: "Dm \<alpha> d" for d
  proof -
    let ?\<xi> = "\<xi>(y\<^bsub>\<alpha>\<^esub> := d)"
    have "vl (Ee \<xi> (\<^bold>\<Pi>\<^bsub>\<alpha>\<^esub> ?b))" using FuncE.IH[OF FuncE.prems] .
    hence "vl (Ee ?\<xi> (?b\<^bold>\<langle>y\<^sup>f\<^bsub>\<alpha>\<^esub>\<^bold>\<rangle>))"
      using FuncE.prems(2) M.sat_Forall that wI yb by blast
    hence "vl (Ee ?\<xi> (G \<^bold>\<cdot> (y\<^sup>f\<^bsub>\<alpha>\<^esub>) \<^bold>\<doteq>\<^bsub>\<beta>\<^esub> H \<^bold>\<cdot> (y\<^sup>f\<^bsub>\<alpha>\<^esub>)))"
        by (simp add: opn_lc[OF lcG] opn_lc[OF lcH])
    hence "Ee ?\<xi> (G \<^bold>\<cdot> (y\<^sup>f\<^bsub>\<alpha>\<^esub>)) = Ee ?\<xi> (H \<^bold>\<cdot> (y\<^sup>f\<^bsub>\<alpha>\<^esub>))"
      by (meson FuncE.hyps(2,3) FuncE.prems(2) M.sat_Leib M.sigma_model_axioms
                app_struct.asg_upd sigma_eval_def sigma_model_def that wff_App
                wff_Fre)
    moreover have "Ee ?\<xi> G = Ee \<xi> G"
      by (metis (mono_tags, lifting) FuncE.hyps(2) FuncE.prems(2) M.asg_upd M.ev_coin fst_conv
                fvs_eq_fst_occ image_eqI that upd_def y(1))
    moreover have "Ee ?\<xi> H = Ee \<xi> H"
      by (metis (mono_tags, lifting) FuncE.hyps(3) FuncE.prems(2) M.asg_upd M.ev_coin fst_conv
                fvs_eq_fst_occ image_eqI that upd_def y(2))
    ultimately show ?thesis
      by (metis FuncE.hyps(2,3) FuncE.prems(2) M.asg_upd M.ev_app M.ev_var that
                upd_same wff_Fre)
  qed
  have "Ee \<xi> G = Ee \<xi> H"
    using FuncE.hyps(2,3) FuncE.prems(2) M.ev_type M.functional_def M.prop_f
          pointwise by blast
  thus ?case by (simp add: M.sat_Leib[OF FuncE.hyps(2,3) FuncE.prems(2)])
next
  case (BoolE \<Phi> A B)
  interpret M: bkk_model Dm Ap Ee vl by (rule BoolE.prems(1))
  have "vl (Ee \<xi> A) \<longleftrightarrow> vl (Ee \<xi> B)"
    using BoolE by fast
  hence "Ee \<xi> A = Ee \<xi> B"
    by (simp add: BoolE.hyps(3,4) BoolE.prems(2) M.ev_type M.prop_b)
  thus ?case
    by (simp add: M.sat_Leib[OF BoolE.hyps(3,4) BoolE.prems(2)])
next case (Desc \<alpha> A \<Phi>)
  interpret M: bkk_model Dm Ap Ee vl by (rule Desc.prems(1))
  define y where "y = fresh (fvs A)"
  have y: "y \<notin> fvs A" unfolding y_def by (simp add: fresh_notin)
  let ?f = "Ee \<xi> (Leib \<alpha> \<^bold>\<cdot> A)"
  have sing: "vl (Ap ?f b) \<longleftrightarrow> b = Ee \<xi> A" if b: "Dm \<alpha> b" for b 
  proof -
    let ?\<xi> = "\<xi>(y\<^bsub>\<alpha>\<^esub> := b)"
    have c: "Ee ?\<xi> (Leib \<alpha> \<^bold>\<cdot> A) = ?f"
      using y
      by (safe intro!: M.ev_coin[OF wff_App[OF wff_Leib Desc.hyps]
                                    M.asg_upd[OF Desc.prems(2) b] Desc.prems(2)])
         (auto simp add: Forall_def ImpB_def Leib_def upd_def fvs_eq_fst_occ image_iff)
    have cA: "Ee ?\<xi> A = Ee \<xi> A"
      by (metis (mono_tags, lifting) Desc.hyps Desc.prems(2) M.asg_upd M.ev_coin fst_conv
                fvs_eq_fst_occ image_eqI that upd_def y)
    have "Ap ?f b = Ee ?\<xi> (A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> (y\<^sup>f\<^bsub>\<alpha>\<^esub>))"
      by (simp add: M.ev_app[OF wff_App[OF wff_Leib Desc.hyps]
            wff_Fre M.asg_upd[OF Desc.prems(2) b]]
            M.ev_var[OF M.asg_upd[OF Desc.prems(2) b]] c)
    thus ?thesis
      by (metis Desc.hyps that cA Desc.prems(2) wff_Fre M.sat_Leib M.ev_var app_struct.asg_upd
                upd_same M.app_struct_axioms)
  qed
  have "Ee \<xi> (Iota \<alpha> \<^bold>\<cdot> (Leib \<alpha> \<^bold>\<cdot> A)) = Ee \<xi> A"
    using M.vl_iota[OF Desc.prems(2)
                    M.ev_type[OF wff_App[OF wff_Leib Desc.hyps] Desc.prems(2)]
                    M.ev_type[OF Desc.hyps Desc.prems(2)]] sing
    by (simp add: M.ev_app[OF wff_Iota wff_App[OF wff_Leib Desc.hyps]
        Desc.prems(2)])
  thus ?case 
    by (simp add: M.sat_Leib[OF wff_App[OF wff_Iota wff_App[OF wff_Leib Desc.hyps]]
                  Desc.hyps Desc.prems(2)])
next
  case (EqR \<alpha> A \<Phi>)
  interpret M: bkk_model Dm Ap Ee vl by (rule EqR.prems(1))
  show ?case
    by (simp add: M.ev_app[OF wff_App[OF wff_Eq EqR.hyps] EqR.hyps EqR.prems(2)]
        M.ev_app[OF wff_Eq EqR.hyps EqR.prems(2)]
        M.vl_eq[OF EqR.prems(2) M.ev_type[OF EqR.hyps EqR.prems(2)]
                    M.ev_type[OF EqR.hyps EqR.prems(2)]])
next case (EqL \<Phi> C \<alpha> D)
  interpret M: bkk_model Dm Ap Ee vl by (rule EqL.prems(1))
  have wCD: "wff\<^bsub>\<o>\<^esub>(C \<^bold>=\<^bsub>\<alpha>\<^esub> D)" using bprov_wff[OF EqL.hyps(1)] EqL.prems(3)
    by blast
  have wC: "wff\<^bsub>\<alpha>\<^esub>(C)" and wD: "wff\<^bsub>\<alpha>\<^esub>(D)" using wCD
    by (auto dest: wff_unique)
  have "vl (Ee \<xi> (C \<^bold>=\<^bsub>\<alpha>\<^esub> D))" using EqL.IH[OF EqL.prems] .
  hence "Ee \<xi> C = Ee \<xi> D"
    by (simp add: M.ev_app[OF wff_App[OF wff_Eq wC] wD EqL.prems(2)]
        M.ev_app[OF wff_Eq wC EqL.prems(2)]
        M.vl_eq[OF EqL.prems(2) M.ev_type[OF wC EqL.prems(2)] M.ev_type[OF wD EqL.prems(2)]])
  thus ?case by (simp add: M.sat_Leib[OF wC wD EqL.prems(2)])
qed


subsubsection \<open>Every general model is a BKK model\<close>

text \<open>The \<open>\<Sigma>\<close>-model predicate of a general model --- the frame-based construction with the
  recursive denotation as evaluation --- exported from the sublocale
  \<open>general_model \<subseteq> bkk_model\<close> of theory \<open>Semantics\<close>.\<close>

lemma (in general_model) bkk_model_pred:
  "bkk_model Dm Ap (\<lambda>\<xi> A. \<lparr>A\<rparr>\<^bsub>\<xi>\<^esub>) (\<lambda>a. a = Tv)" by intro_locales

text \<open>Consistency from a single model: a general model that satisfies every member of \<open>\<Phi>\<close>
  under some total assignment certifies \<open>\<Phi>\<close> consistent --- a derivation of \<open>\<^bold>\<bottom>\<close> would, by
  soundness, make \<open>\<^bold>\<bottom>\<close> denote \<open>Tv\<close>.  Every concrete consistency proof of this development
  is an instance.\<close>

lemma (in general_model) model_con:
  assumes xi: "bkkA.asg \<xi>"
      and sat: "\<forall>B \<in> \<Phi>. wff\<^bsub>\<o>\<^esub>(B) \<and> \<lparr>B\<rparr>\<^bsub>\<xi>\<^esub> = Tv"
  shows "con \<Phi>"
proof (rule con_I)
  assume d: "\<Phi> \<turnstile> \<^bold>\<bottom>"
  have "\<lparr>\<^bold>\<bottom>\<rparr>\<^bsub>\<xi>\<^esub> = Tv"
    by (rule soundness_bkk[OF d bkk_model_pred xi]) (use sat in auto)
  thus False using bkk.vl_TF[OF xi] by simp
qed


text \<open>Soundness, repackaged in the validity and satisfaction notation: the two
  forms used in \<open>Main_Results\<close>.\<close>

theorem soundness_sat:
  "\<Phi> \<turnstile> C \<Longrightarrow> \<Phi> \<Turnstile>('u) C"
  by (simp add: bkk_consequence_def rel_truth_def soundness_bkk)

theorem soundness_valid: "\<turnstile> A \<Longrightarrow> \<Turnstile>('u) A"
  unfolding bkk_valid_def rel_truth_def
  by (auto intro: soundness_bkk[of "{}" A])

text \<open>Soundness for the hypothesis relation \<open>\<tturnstile>\<close>: the witnessing finite sub-context is
  sound, and consequence is monotone in the hypotheses.\<close>

theorem soundness_fprov:
  assumes "\<Phi> \<tturnstile> C" shows "\<Phi> \<Turnstile>('u) C"
proof -
  from assms obtain \<Phi>\<^sub>0 where "\<Phi>\<^sub>0 \<subseteq> \<Phi>" and "\<Phi>\<^sub>0 \<turnstile> C"
    by (auto simp: fprov_def)
  from soundness_sat[OF this(2)] this(1) show ?thesis
    by (rule bkk_consequence_mono)
qed

end


==> anc/HOL_in_HOL_Deep/Syntax.thy <==
theory Syntax
  imports Main "HOL-Library.Countable"
begin

section \<open>Syntax: a deep embedding of HOL in HOL\<close>

text \<open>BKK's language of classical higher-order logic --- HOL, by which we mean
  Church's simple theory of types throughout (BKK Sections 2.1--2.2) --- in a @{emph \<open>locally
  nameless\<close>} representation: bound variables are de Bruijn indices, free variables
  and parameters carry their type.  BKK take alphabetic variants to be identical (BKK
  Section 2.1); locally nameless makes that literally true --- \<open>\<alpha>\<close>-equivalent terms are
  @{emph \<open>equal\<close>}.  Binders bind indices and substitution replaces only free names, so
  capture cannot arise for locally closed substituends, the only ones used: explicit
  \<open>\<alpha>\<close>-conversion and bound-variable renaming disappear, while substitution itself
  (opening, \<open>fsub\<close>, \<open>msub\<close>) of course remains.
  As in BKK, non-logical constants are @{emph \<open>parameters\<close>} with names drawn from a type \<open>'p\<close>, and
  we include BKK's optional primitive equality \<open>Eq \<sigma>\<close> (BKK Section 2.1, Remark 7.9),
  alongside the always-expressible defined Leibniz equality (BKK Section 2.2).
  Beyond BKK's signature we also carry a description operator \<open>Iota \<sigma>\<close> of type
  \<open>(\<sigma> \<^bold>\<Rightarrow> \<o>) \<^bold>\<Rightarrow> \<sigma>\<close>, one for each type \<open>\<sigma>\<close>.  BKK themselves have no description operator:
  they decline to add one (BKK Section 2.3.1) and point to Andrews 1972 for the semantic
  issues.  We follow that reference.  \<open>Iota \<sigma>\<close> comes with the description axiom for
  singletons: the rule \<open>NK(\<iota>)\<close> of the calculus and the model condition \<open>gm_descB\<close>, both
  schematic in the type \<open>\<sigma>\<close>.  (The \<open>\<iota>\<close> in the rule's name is Andrews' symbol for
  description, not the type \<open>\<iota>\<close> of individuals.)  Definitions and lemmas below that carry
  no BKK reference are infrastructure of the formalisation: opening, closing, freshness,
  parameter renaming, countability.  They have no counterpart in the paper, where the
  identification of alphabetic variants is handled informally (BKK Section 2.1).\<close>

subsection \<open>Types and terms\<close>

datatype ty = Ind (\<open>\<iota>\<close>) | Bool (\<open>\<o>\<close>) | Fun ty ty (infixr \<open>\<^bold>\<Rightarrow>\<close> 65)

datatype (pars: 'p) tm =
    Bnd nat      \<comment> \<open>bound variable (de Bruijn index)\<close>
  | Fre nat ty   \<comment> \<open>free variable: a name and its type\<close>
  | Par 'p ty     \<comment> \<open>parameter (typed constant)\<close>
  | Neg | Dis | Pi ty | Iota ty | Eq ty
      \<comment> \<open>logical constants \<open>\<^bold>\<not>, \<^bold>\<or>, \<^bold>\<Pi>\<^bsub>\<sigma>\<^esub>, \<^bold>\<iota>\<^bsub>\<sigma>\<^esub>, \<^bold>=\<^bsub>\<sigma>\<^esub>\<close>\<close>
  | App "'p tm" "'p tm"  (infixl \<open>\<^bold>\<cdot>\<close> 200)
  | Abs ty "'p tm"    \<comment> \<open>abstraction, domain type annotated (BKK's \<open>\<lambda>X\<^bsub>\<sigma>\<^esub>. A\<close>;
      nameless, so no binder variable)\<close>
  for map: prn \<comment> \<open>We call the map function for the parameter type @{term prn}
      for parameter renaming.\<close>

text \<open>BKK write disjunctions in infix and negations in prefix notation (BKK Section 2.2
  declares the convention of writing \<open>((\<or>A)B)\<close> as \<open>A \<or> B\<close>); we mirror this with
  input/output abbreviations for the applied connectives.\<close>

abbreviation NegA :: "'p tm \<Rightarrow> 'p tm"  (\<open>\<^bold>\<not> _\<close> [66] 66) where
  "\<^bold>\<not> A \<equiv> Neg \<^bold>\<cdot> A"
abbreviation DisA :: "'p tm \<Rightarrow> 'p tm \<Rightarrow> 'p tm"  (infixr \<open>\<^bold>\<or>\<close> 61) where
  "A \<^bold>\<or> B \<equiv> (Dis \<^bold>\<cdot> A) \<^bold>\<cdot> B"

text \<open>Abstraction is written \<open>\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b\<close>; it corresponds to BKK's \<open>\<lambda>X\<^bsub>\<sigma>\<^esub>. A\<close>.  The symbol is a
  bold \<open>\<^bold>\<Lambda>\<close> because \<open>\<lambda>\<close> already denotes Isabelle's own abstraction.  The notation is
  nameless: it shows the domain type \<open>\<sigma>\<close> but no binder variable --- the body \<open>b\<close> refers to
  the abstracted position by the de Bruijn index \<open>Bnd 0\<close>.\<close>

notation Abs (\<open>\<^bold>\<Lambda>\<^bsub>_\<^esub> _\<close> [0, 200] 200)

text \<open>Decorated atoms: a free variable \<open>x\<close> of type \<open>\<sigma>\<close> is written \<open>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<close> (BKK's
  \<open>X\<^bsub>\<sigma>\<^esub>\<close>), a parameter \<open>w\<close> is written \<open>w\<^sup>p\<^bsub>\<sigma>\<^esub>\<close> (BKK's typed constants).\<close>

notation Fre (\<open>_\<^sup>f\<^bsub>_\<^esub>\<close> [1000, 0] 1000)
notation Par (\<open>_\<^sup>p\<^bsub>_\<^esub>\<close> [1000, 0] 1000)

text \<open>The term notation and its BKK Section 2 counterparts: free variables \<open>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<close> are BKK's
  \<open>X\<^bsub>\<sigma>\<^esub>\<close>, application \<open>s \<^bold>\<cdot> t\<close> is juxtaposition, and parameters \<open>w\<^sup>p\<^bsub>\<sigma>\<^esub>\<close> are typed constants.
  The defined layer below adds \<open>A \<^bold>\<supset> B\<close>, \<open>\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> b\<close>, Leibniz equality \<open>A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B\<close> and applied
  primitive equality; opening is \<open>b\<^bold>\<langle>u\<^bold>\<rangle>\<close>; on the semantic side \<open>\<lparr>A\<rparr>\<^bsub>\<xi>\<^esub>\<close> is the denotation
  and \<open>\<xi>(x\<^bsub>\<sigma>\<^esub> := d)\<close> the assignment update.\<close>

text \<open>Types and terms (over a countable parameter type) are countable.  These instances feed
  the countable-signature corollaries of the completeness development --- countable term-model
  domains, and the collapse of parameter-richness to purity; the extension construction itself
  (BKK Section 6, Lemma 6.32) walks a well-order of the term type and needs no countability.\<close>

instance ty :: countable by countable_datatype
instance tm :: (countable) countable by countable_datatype

subsection \<open>Opening and free-variable substitution\<close>

text \<open>\<open>opn\<^bsub>k\<^esub> u t\<close> replaces the bound index \<open>k\<close> in \<open>t\<close> by \<open>u\<close>.\<close>

primrec opn :: "nat \<Rightarrow> 'p tm \<Rightarrow> 'p tm \<Rightarrow> 'p tm" where
    "opn k u (Bnd i) = (if i = k then u else Bnd i)"
  | "opn k u (n\<^sup>f\<^bsub>\<sigma>\<^esub>) = n\<^sup>f\<^bsub>\<sigma>\<^esub>"
  | "opn k u (p\<^sup>p\<^bsub>\<sigma>\<^esub>) = p\<^sup>p\<^bsub>\<sigma>\<^esub>"
  | "opn k u Neg = Neg"
  | "opn k u Dis = Dis"
  | "opn k u (Pi \<sigma>) = Pi \<sigma>"
  | "opn k u (Iota \<tau>) = Iota \<tau>"
  | "opn k u (Eq \<tau>) = Eq \<tau>"
  | "opn k u (s \<^bold>\<cdot> t) = (opn k u s) \<^bold>\<cdot> (opn k u t)"
  | "opn k u (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) = \<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (opn (Suc k) u b)"

text \<open>Opening the outermost binder is by far the most frequent operation, so it gets its
  own notation: \<open>b\<^bold>\<langle>u\<^bold>\<rangle>\<close> is \<open>b\<close> with de Bruijn index \<open>0\<close> instantiated to \<open>u\<close> ---
  BKK's \<open>[u/X]B\<close> for the bound variable of the enclosing abstraction or quantifier.\<close>

abbreviation opn0 (\<open>_\<^bold>\<langle>_\<^bold>\<rangle>\<close> [1000, 0] 1000) where "b\<^bold>\<langle>u\<^bold>\<rangle> \<equiv> opn 0 u b"

text \<open>Because bound variables are indices, substituting for a free variable (\<open>fsub\<close>) needs no
  renaming: it passes straight through \<open>Abs\<close>.\<close>

primrec fsub :: "nat \<Rightarrow> ty \<Rightarrow> 'p tm \<Rightarrow> 'p tm \<Rightarrow> 'p tm" where
    "fsub x \<sigma> u (Bnd i) = Bnd i"
  | "fsub x \<sigma> u (n\<^sup>f\<^bsub>\<tau>\<^esub>) = (if n = x \<and> \<tau> = \<sigma> then u else n\<^sup>f\<^bsub>\<tau>\<^esub>)"
  | "fsub x \<sigma> u (p\<^sup>p\<^bsub>\<tau>\<^esub>) = p\<^sup>p\<^bsub>\<tau>\<^esub>"
  | "fsub x \<sigma> u Neg = Neg"
  | "fsub x \<sigma> u Dis = Dis"
  | "fsub x \<sigma> u (Pi \<tau>) = Pi \<tau>"
  | "fsub x \<sigma> u (Iota \<tau>) = Iota \<tau>"
  | "fsub x \<sigma> u (Eq \<tau>) = Eq \<tau>"
  | "fsub x \<sigma> u (s \<^bold>\<cdot> t) = (fsub x \<sigma> u s) \<^bold>\<cdot> (fsub x \<sigma> u t)"
  | "fsub x \<sigma> u (\<^bold>\<Lambda>\<^bsub>\<tau>\<^esub> b) = \<^bold>\<Lambda>\<^bsub>\<tau>\<^esub> (fsub x \<sigma> u b)"

subsection \<open>Free variables and parameters\<close>

primrec fvs :: "'p tm \<Rightarrow> nat set" where
    "fvs (Bnd i) = {}"
  | "fvs (n\<^sup>f\<^bsub>\<sigma>\<^esub>) = {n}"
  | "fvs (p\<^sup>p\<^bsub>\<sigma>\<^esub>) = {}"
  | "fvs Neg = {}"  | "fvs Dis = {}"  | "fvs (Pi \<sigma>) = {}"
  | "fvs (Iota \<sigma>) = {}"  | "fvs (Eq \<sigma>) = {}"
  | "fvs (s \<^bold>\<cdot> t) = fvs s \<union> fvs t"
  | "fvs (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) = fvs b"

lemma finite_fvs [simp]: "finite (fvs t)" by (induction t) auto
lemma finite_pars [simp]: "finite (pars t)" by (induction t) auto

text \<open>Renaming parameters.  Eigen-parameters (BKK's \<open>w\<^bsub>\<alpha>\<^esub>\<close>) must be chosen fresh; to weaken the
  context or extend a consistent set we move them out of the way with an injective renaming. We
  use the map function introduced by the datatype, \<^term>\<open>prn\<close>, for the renaming and prove some
  lemmas about it.\<close>

lemma prn_opn: "prn \<rho> (opn k u t) = opn k (prn \<rho> u) (prn \<rho> t)"
  by (induction t arbitrary: k) auto
text \<open>The next lemma, \<open>pars_prn\<close>, keeps its statement from the initial release of this
  entry (August 2026) (compatibility export).\<close>

lemma pars_prn: "pars (prn \<rho> t) = \<rho> ` pars t" by (simp add: tm.set_map)
lemma prn_prn: "prn f (prn g t) = prn (\<lambda>p. f (g p)) t" by (induction t) auto
lemma prn_id [simp]: "prn (\<lambda>p. p) t = t" by (induction t) auto
lemma prn_cong: "(\<And>p. p \<in> pars t \<Longrightarrow> \<rho> p = p) \<Longrightarrow> prn \<rho> t = t" by (induction t) auto

text \<open>The typed free occurrences --- the (name, type) pairs a term reads from an assignment.
  A name can occur at several types, so this is finer than @{const fvs}.\<close>

primrec occ :: "'p tm \<Rightarrow> (nat \<times> ty) set" where
    "occ (Bnd i) = {}"
  | "occ (n\<^sup>f\<^bsub>\<sigma>\<^esub>) = {(n, \<sigma>)}"
  | "occ (p\<^sup>p\<^bsub>\<sigma>\<^esub>) = {}"
  | "occ Neg = {}"  | "occ Dis = {}"  | "occ (Pi \<sigma>) = {}"
  | "occ (Iota \<sigma>) = {}"  | "occ (Eq \<sigma>) = {}"
  | "occ (s \<^bold>\<cdot> t) = occ s \<union> occ t"
  | "occ (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) = occ b"

lemma fvs_eq_fst_occ: "fvs t = fst ` occ t" by (induction t) (auto simp: image_Un)
lemma occ_opn: "occ (opn k u t) \<subseteq> occ t \<union> occ u" by (induction t arbitrary: k) auto
lemma prn_occ [simp]: "occ (prn f t) = occ t" by (induction t) auto

subsection \<open>A fresh free variable exists\<close>

text \<open>A deterministic fresh name for a finite set, used wherever a concrete fresh name is
  needed: in the abstraction case of the denotation and in several proofs.\<close>

definition fresh :: "nat set \<Rightarrow> nat" where "fresh S \<equiv> LEAST n. n \<notin> S"

lemma fresh_notin: "finite S \<Longrightarrow> fresh S \<notin> S"
  by (metis LeastI ex_new_if_finite infinite_UNIV_nat fresh_def)

subsection \<open>Basic laws of opening and substitution\<close>

text \<open>Free variables of a substitution: an over-approximation, since the name \<open>x\<close> may still
  occur at another type.\<close>

lemma fvs_fsub: "fvs (fsub x \<sigma> u t) \<subseteq> fvs t \<union> fvs u" by (induction t) auto
lemma fvs_opn: "fvs (opn k u t) \<subseteq> fvs t \<union> fvs u" by (induction t arbitrary: k) auto

text \<open>Opening with a free variable preserves \<^term>\<open>size\<close>.\<close>

lemma size_opn_Fre [simp]: "size (opn k (x\<^sup>f\<^bsub>\<sigma>\<^esub>) t) = size t" by (induction t arbitrary: k) auto

subsection \<open>Local closure\<close>

text \<open>A term is @{emph \<open>locally closed\<close>} if every bound index is captured by an enclosing
  binder.  As is standard for the locally-nameless representation, the \<open>Abs\<close> rule uses a
  @{emph \<open>cofinite\<close>} quantifier: opening the body with a fresh free variable is locally closed.
  A locally closed term corresponds to an \<open>\<alpha>\<close>-equivalence class of raw named terms
  (BKK Section 2.1); well-formedness is imposed separately below.\<close>

inductive lc :: "'p tm \<Rightarrow> bool" where
    lc_Fre [intro]: "lc (n\<^sup>f\<^bsub>\<sigma>\<^esub>)"
  | lc_Par [intro]: "lc (p\<^sup>p\<^bsub>\<sigma>\<^esub>)"
  | lc_Neg [intro]: "lc Neg"
  | lc_Dis [intro]: "lc Dis"
  | lc_Pi  [intro]: "lc (Pi \<sigma>)"
  | lc_Iota [intro]: "lc (Iota \<sigma>)"
  | lc_Eq [intro]: "lc (Eq \<sigma>)"
  | lc_App [intro]: "lc s \<Longrightarrow> lc t \<Longrightarrow> lc (s \<^bold>\<cdot> t)"
  | lc_Abs: "finite L \<Longrightarrow> (\<And>x. x \<notin> L \<Longrightarrow> lc (b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)) \<Longrightarrow> lc (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)"

text \<open>The abstraction case of the next lemma: if the body opened at \<open>j\<close> is left unchanged
  by opening at \<open>i \<noteq> j\<close>, then the body itself is left unchanged by opening at \<open>i\<close>.\<close>

lemma opn_core: "i \<noteq> j \<Longrightarrow> opn j v t = opn i u (opn j v t) \<Longrightarrow> opn i u t = t"
  by (induct t arbitrary: i j; auto split: if_splits) (metis nat.inject)

text \<open>A locally closed term ignores opening.\<close>

lemma opn_lc [simp]: "lc t \<Longrightarrow> opn k u t = t"
  by (induct arbitrary: k rule: lc.induct; simp)
     (metis opn_core fresh_notin nat.distinct(1))

text \<open>\<open>fsub\<close> commutes with opening when the substituted term is locally closed.\<close>

lemma fsub_opn: "lc u \<Longrightarrow> fsub x \<sigma> u (opn k v t) = opn k (fsub x \<sigma> u v) (fsub x \<sigma> u t)"
  by (induction t arbitrary: k) auto

text \<open>Opening with \<open>u\<close> equals opening with a fresh free variable and then substituting \<open>u\<close> for it.\<close>

lemma fsub_intro: "x \<notin> fvs t \<Longrightarrow> opn k u t = fsub x \<sigma> u (opn k (x\<^sup>f\<^bsub>\<sigma>\<^esub>) t)"
  by (induction t arbitrary: k) auto

text \<open>Openings at distinct indices commute (for locally closed fillers).\<close>

lemma opn_opn_comm: "i \<noteq> j \<Longrightarrow> lc u \<Longrightarrow> lc v \<Longrightarrow> opn i u (opn j v t) = opn j v (opn i u t)"
  by (induction t arbitrary: i j) auto

subsection \<open>Typing: well-formed formulae\<close>

text \<open>\<open>wff\<^bsub>\<sigma>\<^esub>(t)\<close> is BKK's \<open>t \<in> wff\<^bsub>\<sigma>\<^esub>(\<Sigma>)\<close> (BKK Section 2.1): \<open>t\<close> is a well-formed formula of
  type \<open>\<sigma>\<close>.  The \<open>Abs\<close> rule uses the cofinite quantifier, so a well-formed formula is in
  particular locally closed.\<close>

inductive wff :: "ty \<Rightarrow> 'p tm \<Rightarrow> bool"  (\<open>wff\<^bsub>_\<^esub>'(_')\<close> [0,0] 1000) where
    wff_Fre: "wff\<^bsub>\<sigma>\<^esub>(n\<^sup>f\<^bsub>\<sigma>\<^esub>)"
  | wff_Par: "wff\<^bsub>\<sigma>\<^esub>(p\<^sup>p\<^bsub>\<sigma>\<^esub>)"
  | wff_Neg: "wff\<^bsub>\<o>\<^bold>\<Rightarrow>\<o>\<^esub>(Neg)"
  | wff_Dis: "wff\<^bsub>\<o>\<^bold>\<Rightarrow>\<o>\<^bold>\<Rightarrow>\<o>\<^esub>(Dis)"
  | wff_Pi:  "wff\<^bsub>(\<sigma>\<^bold>\<Rightarrow>\<o>)\<^bold>\<Rightarrow>\<o>\<^esub>(Pi \<sigma>)"
  | wff_Iota: "wff\<^bsub>(\<sigma>\<^bold>\<Rightarrow>\<o>)\<^bold>\<Rightarrow>\<sigma>\<^esub>(Iota \<sigma>)"
  | wff_Eq: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<sigma>\<^bold>\<Rightarrow>\<o>\<^esub>(Eq \<sigma>)"
  | wff_App: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(s) \<Longrightarrow> wff\<^bsub>\<sigma>\<^esub>(t) \<Longrightarrow> wff\<^bsub>\<tau>\<^esub>(s \<^bold>\<cdot> t)"
  | wff_Abs: "finite L \<Longrightarrow> (\<And>x. x \<notin> L \<Longrightarrow> wff\<^bsub>\<tau>\<^esub>(b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)) \<Longrightarrow> wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)"

lemma wff_lc: "wff\<^bsub>\<sigma>\<^esub>(t) \<Longrightarrow> lc t" by (induction rule: wff.induct) (auto intro: lc_Abs)

inductive_cases wff_FreE [elim!]: "wff\<^bsub>\<tau>\<^esub>(n\<^sup>f\<^bsub>\<sigma>\<^esub>)"
inductive_cases wff_ParE [elim!]: "wff\<^bsub>\<tau>\<^esub>(p\<^sup>p\<^bsub>\<sigma>\<^esub>)"
inductive_cases wff_NegE [elim!]: "wff\<^bsub>\<tau>\<^esub>(Neg)"
inductive_cases wff_DisE [elim!]: "wff\<^bsub>\<tau>\<^esub>(Dis)"
inductive_cases wff_PiE  [elim!]: "wff\<^bsub>\<tau>\<^esub>(Pi \<sigma>)"
inductive_cases wff_IotaE [elim!]: "wff\<^bsub>\<tau>\<^esub>(Iota \<sigma>)"
inductive_cases wff_EqE [elim!]: "wff\<^bsub>\<tau>\<^esub>(Eq \<sigma>)"
inductive_cases wff_AppE [elim]: "wff\<^bsub>\<tau>\<^esub>(s \<^bold>\<cdot> t)"
inductive_cases wff_AbsE [elim]: "wff\<^bsub>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)"

text \<open>Types are unique.\<close>

lemma wff_unique: "wff\<^bsub>\<sigma>\<^esub>(t) \<Longrightarrow> wff\<^bsub>\<tau>\<^esub>(t) \<Longrightarrow> \<sigma> = \<tau>"
proof (induction \<sigma> t arbitrary: \<tau> rule: wff.induct)
  case (wff_Abs L \<rho> b \<sigma>)
  then obtain L' \<rho>' where t: "\<tau> = \<sigma> \<^bold>\<Rightarrow> \<rho>'"
      and fL': "finite L'" and hb: "\<And>x. x \<notin> L' \<Longrightarrow> wff\<^bsub>\<rho>'\<^esub>(b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)" 
    by auto
  obtain x where x: "x \<notin> L \<union> L'" using wff_Abs(1) fL'
    by (meson ex_new_if_finite finite_UnI infinite_UNIV_nat)
  have "\<rho> = \<rho>'" using wff_Abs.IH hb x by auto
  thus ?case using t by simp
qed (fast)+

text \<open>Well-typedness is preserved when a free variable is replaced by a term of the same
  type (BKK Section 2.1: substitution respects the typing; the paper leaves this implicit).\<close>

lemma wff_fsub: "wff\<^bsub>\<tau>\<^esub>(t) \<Longrightarrow> wff\<^bsub>\<rho>\<^esub>(u) \<Longrightarrow> wff\<^bsub>\<tau>\<^esub>(fsub x \<rho> u t)"
proof (induction \<tau> t rule: wff.induct)
  case (wff_Abs L \<tau> b \<sigma>) 
  have lcu: "lc u" using wff_Abs.prems by (rule wff_lc)
  have "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (fsub x \<rho> u b))"
    by (metis finite_insert fsub.simps(2) fsub_opn insert_iff lcu wff.wff_Abs 
              wff_Abs.IH wff_Abs.hyps(1) wff_Abs.prems)
  thus ?case by simp
qed (auto intro: wff.intros simp: wff.wff_Fre)

text \<open>Consequently an abstraction may be opened with @{emph \<open>any\<close>} fresh free variable and
  stays well-typed --- the locally-nameless counterpart of BKK's \<open>\<alpha>\<close>-invariance (BKK Section 2.1).\<close>

lemma wff_Abs_open: assumes w: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)" and x: "x \<notin> fvs b"
  shows "wff\<^bsub>\<tau>\<^esub>(b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)"
proof -
  from w obtain L \<tau>' where L\<tau>': "finite L" "\<tau> = \<tau>'" "\<And>y. y \<notin> L \<Longrightarrow> wff\<^bsub>\<tau>'\<^esub>(b\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)" by auto
  obtain y where y: "y \<notin> L \<union> fvs b"
    using L\<tau>'(1) by (meson ex_new_if_finite finite_UnI finite_fvs infinite_UNIV_nat)
  have "b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle> = fsub y \<sigma> (x\<^sup>f\<^bsub>\<sigma>\<^esub>) (b\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)" using y
    by (intro fsub_intro) auto
  moreover have "wff\<^bsub>\<tau>'\<^esub>(fsub y \<sigma> (x\<^sup>f\<^bsub>\<sigma>\<^esub>) (b\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>))" using L\<tau>'(3) y wff_Fre
    by (auto intro: wff_fsub)
  ultimately show ?thesis using L\<tau>'(2) by simp
qed

text \<open>Opening a well-typed abstraction with a well-typed argument stays well-typed --- the
  typing counterpart of \<open>\<beta>\<close>-reduction (implicit in BKK Section 2.1; the semantic analogue is BKK
  Lemma 3.20).\<close>

lemma wff_opn: "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<Longrightarrow> wff\<^bsub>\<sigma>\<^esub>(a) \<Longrightarrow> wff\<^bsub>\<tau>\<^esub>(b\<^bold>\<langle>a\<^bold>\<rangle>)" 
  by (metis finite_fvs fresh_notin fsub_intro wff_Abs_open wff_fsub)

text \<open>Parameter renaming leaves the typing unchanged (no BKK counterpart: renaming serves the
  eigen-parameter bookkeeping of the calculus).\<close>

lemma wff_prn[intro!]: "wff\<^bsub>\<sigma>\<^esub>(t) \<Longrightarrow> wff\<^bsub>\<sigma>\<^esub>(prn \<rho> t)"
proof (induction \<sigma> t rule: wff.induct)
  case wff_Abs thus ?case
    by (metis (mono_tags, lifting) prn_opn tm.simps(120,128) wff.wff_Abs)
qed (auto intro: wff.intros)

subsection \<open>Turning one parameter into a free variable\<close>

text \<open>\<open>pvar w \<sigma> x t\<close> replaces every occurrence of the parameter \<open>w\<close> at type \<open>\<sigma>\<close> by the free
  variable \<open>x\<close>.  This realises the evaluation variant of BKK's proof of Theorem 7.3 (case
  \<open>NK(\<Pi>I)\<close>): from an evaluation \<open>\<E>\<close> ``one can define another evaluation function \<open>\<E>'\<close> such
  that \<open>\<E>'(w) \<equiv> a\<close> and \<open>\<E>'(A) \<equiv> \<E>(A)\<close> if \<open>w\<close> does not occur in \<open>A\<close>''.\<close>

primrec pvar :: "'p \<Rightarrow> ty \<Rightarrow> nat \<Rightarrow> 'p tm \<Rightarrow> 'p tm" where
    "pvar w \<sigma> x (Bnd i) = Bnd i"
  | "pvar w \<sigma> x (n\<^sup>f\<^bsub>\<tau>\<^esub>) = n\<^sup>f\<^bsub>\<tau>\<^esub>"
  | "pvar w \<sigma> x (p\<^sup>p\<^bsub>\<tau>\<^esub>) = (if p = w \<and> \<tau> = \<sigma> then x\<^sup>f\<^bsub>\<sigma>\<^esub> else p\<^sup>p\<^bsub>\<tau>\<^esub>)"
  | "pvar w \<sigma> x Neg = Neg"
  | "pvar w \<sigma> x Dis = Dis"
  | "pvar w \<sigma> x (Pi \<tau>) = Pi \<tau>"
  | "pvar w \<sigma> x (Iota \<tau>) = Iota \<tau>"
  | "pvar w \<sigma> x (Eq \<tau>) = Eq \<tau>"
  | "pvar w \<sigma> x (s \<^bold>\<cdot> t) = (pvar w \<sigma> x s) \<^bold>\<cdot> (pvar w \<sigma> x t)"
  | "pvar w \<sigma> x (\<^bold>\<Lambda>\<^bsub>\<tau>\<^esub> b) = \<^bold>\<Lambda>\<^bsub>\<tau>\<^esub> (pvar w \<sigma> x b)"

lemma pvar_opn: "pvar w \<sigma> x (opn k u t) = opn k (pvar w \<sigma> x u) (pvar w \<sigma> x t)"
  by (induction t arbitrary: k) auto
lemma pvar_id [simp]: "w \<notin> pars t \<Longrightarrow> pvar w \<sigma> x t = t"
  by (induction t) auto
lemma wff_pvar: "wff\<^bsub>\<tau>\<^esub>(t) \<Longrightarrow> wff\<^bsub>\<tau>\<^esub>(pvar w \<sigma> x t)"
proof (induction \<tau> t rule: wff.induct)
  case wff_Abs thus ?case by (metis pvar.simps(10,2) pvar_opn wff.wff_Abs)
qed (auto intro: wff.intros)
lemma occ_pvar: "occ (pvar w \<sigma>w x t) \<subseteq> occ t \<union> {(x, \<sigma>w)}"
  by (induction t) auto
lemma pars_pvar: "pars (pvar w \<sigma> x t) \<subseteq> pars t"
  by (induction t) auto
lemma pvar_image_id: "\<forall>D \<in> \<Phi>. w \<notin> pars D \<Longrightarrow> pvar w \<sigma> x ` \<Phi> = \<Phi>"
  by (auto simp: image_iff)

subsection \<open>\<open>\<beta>\<close>-conversion (BKK Section 2)\<close>

text \<open>BKK's \<open>\<beta>\<close>-equality \<open>\<equiv>\<^sub>\<beta>\<close> (BKK Section 2.1): the congruence closure of the \<open>\<beta>\<close>-redex
  \<open>(\<lambda>x. b) a \<rightarrow> b[a/x]\<close>.  In the locally-nameless
  presentation the redex reduces to \<open>b\<^bold>\<langle>a\<^bold>\<rangle>\<close>, and the rule under an abstraction is stated
  cofinitely, as for typing and local closure.\<close>

text \<open>The relation is @{emph \<open>type-indexed\<close>}: \<open>s \<approx>\<^bsub>\<rho>\<^esub> t\<close> holds only for well-formed terms of type
  \<open>\<rho>\<close>.  Carrying the type keeps the symmetric/transitive rules type-preserving (a \<open>\<beta>\<close>-expansion
  does not otherwise determine the argument's type), which is exactly what the soundness proof of
  \<open>NK(\<beta>)\<close> needs.\<close>

inductive beq :: "'p tm \<Rightarrow> ty \<Rightarrow> 'p tm \<Rightarrow> bool"  (\<open>_ \<approx>\<^bsub>_\<^esub> _\<close> [51, 0, 51] 50) where
    beta:  "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<rho>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<Longrightarrow> wff\<^bsub>\<sigma>\<^esub>(a) \<Longrightarrow> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<^bold>\<cdot> a \<approx>\<^bsub>\<rho>\<^esub> b\<^bold>\<langle>a\<^bold>\<rangle>"
  | refl:  "wff\<^bsub>\<rho>\<^esub>(t) \<Longrightarrow> t \<approx>\<^bsub>\<rho>\<^esub> t"
  | sym:   "s \<approx>\<^bsub>\<rho>\<^esub> t \<Longrightarrow> t \<approx>\<^bsub>\<rho>\<^esub> s"
  | trans: "r \<approx>\<^bsub>\<rho>\<^esub> s \<Longrightarrow> s \<approx>\<^bsub>\<rho>\<^esub> t \<Longrightarrow> r \<approx>\<^bsub>\<rho>\<^esub> t"
  | appL:  "s \<approx>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<rho>\<^esub> s' \<Longrightarrow> wff\<^bsub>\<sigma>\<^esub>(t) \<Longrightarrow> s \<^bold>\<cdot> t \<approx>\<^bsub>\<rho>\<^esub> s' \<^bold>\<cdot> t"
  | appR:  "t \<approx>\<^bsub>\<sigma>\<^esub> t' \<Longrightarrow> wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<rho>\<^esub>(s) \<Longrightarrow> s \<^bold>\<cdot> t \<approx>\<^bsub>\<rho>\<^esub> s \<^bold>\<cdot> t'"
  | abs:   "finite L \<Longrightarrow> (\<And>x. x \<notin> L \<Longrightarrow> b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle> \<approx>\<^bsub>\<tau>\<^esub> b'\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)
              \<Longrightarrow> \<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b \<approx>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> \<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b'"

text \<open>\<open>\<beta>\<close>-conversion relates well-formed terms of the stated type.\<close>

lemma beq_wff: assumes "s \<approx>\<^bsub>\<rho>\<^esub> t" shows beq_wffL: "wff\<^bsub>\<rho>\<^esub>(s)" and beq_wffR: "wff\<^bsub>\<rho>\<^esub>(t)"
  by (atomize (full))
     (induction rule: beq.induct[OF assms]; auto simp: wff_Abs intro: wff_App wff_opn)

text \<open>\<open>\<beta>\<close>-conversion is stable under parameter renaming.\<close>

lemma beq_rename[intro!]: "s \<approx>\<^bsub>\<tau>\<^esub> t \<Longrightarrow> prn \<pi> s \<approx>\<^bsub>\<tau>\<^esub> prn \<pi> t"
proof (induction rule: beq.induct)
  case beta thus ?case by simp (metis beq.beta prn_opn tm.simps(128) wff_prn)
next
  case abs thus ?case by (metis (mono_tags, lifting) beq.abs prn_opn tm.simps(120,128))
qed(auto intro: beq.intros)

text \<open>And likewise under parameter-to-variable substitution.\<close>

lemma beq_pvar: "s \<approx>\<^bsub>\<rho>\<^esub> t \<Longrightarrow> pvar w \<sigma>w x s \<approx>\<^bsub>\<rho>\<^esub> pvar w \<sigma>w x t"
proof (induction rule: beq.induct)
  case beta thus ?case by (smt (verit, best) beq.simps pvar.simps(10,9) pvar_opn wff_pvar)
qed(auto simp: wff_pvar beq.abs pvar_opn intro: beq.intros)


subsection \<open>The defined logical layer (BKK Section 2.2)\<close>

text \<open>Following BKK (BKK Section 2.2), everything beyond the primitive constants of the
  signature --- \<open>\<^bold>\<not>\<close>, \<open>\<^bold>\<or>\<close>, \<open>Pi\<^bsub>\<sigma>\<^esub>\<close>, the primitive equality \<open>Eq \<sigma>\<close> and the description
  operators \<open>Iota \<sigma>\<close> (above) --- is defined.
  The universal quantifier is BKK's shorthand \<open>\<^bold>\<forall>X\<^bsub>\<sigma>\<^esub>. A \<equiv> \<^bold>\<Pi>\<^bsub>\<sigma>\<^esub>(\<lambda>X\<^bsub>\<sigma>\<^esub>. A)\<close> and implication
  their \<open>A \<^bold>\<supset> B \<equiv> (\<^bold>\<not>A) \<^bold>\<or> B\<close>.  For falsity we deviate mildly from BKK, who use
  \<open>F\<^bsub>\<o>\<^esub> \<equiv> \<^bold>\<not>\<^bold>\<forall>P\<^bsub>\<o>\<^esub>. P \<^bold>\<or> \<^bold>\<not>P\<close> (BKK Lemma 3.43, footnote 11): our \<open>\<^bold>\<bottom>\<close> is \<open>\<^bold>\<forall>X\<^bsub>\<o>\<^esub>. X\<close> and \<open>\<^bold>\<top> \<equiv> \<^bold>\<not>\<^bold>\<bottom>\<close>.
  The two choices are interderivable in \<open>NK\<^sub>\<beta>\<close> (cf.\ BKK Remark 7.2) and both falsa are
  unsatisfied in every \<open>\<Sigma>\<close>-model; we use our form throughout.
  Leibniz equality --- always expressible, alongside the primitive \<open>Eq \<alpha>\<close> of the signature ---
  is BKK's Leibniz combinator \<open>Q\<^bsub>\<alpha>\<^esub> \<equiv> \<lambda>X\<^bsub>\<alpha>\<^esub> Y\<^bsub>\<alpha>\<^esub>. \<^bold>\<forall>P\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>. P X \<^bold>\<supset> P Y\<close> (BKK Section 2.2,
  the Leibniz formula for equality).  Because bound variables are de Bruijn indices, \<open>Leib \<alpha>\<close> is
  a @{emph \<open>closed\<close>} term: BKK's reserved bound names \<open>X, Y, P\<close> are simply the indices
  \<open>2, 1, 0\<close>.\<close>


definition Forall :: "ty \<Rightarrow> 'p tm \<Rightarrow> 'p tm"  (\<open>\<^bold>\<Pi>\<^bsub>_\<^esub> _\<close> [0, 200] 200) where 
  "\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> b = (Pi \<sigma>) \<^bold>\<cdot> (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)"
definition FalseB :: "'p tm"  (\<open>\<^bold>\<bottom>\<close>) where "\<^bold>\<bottom> = \<^bold>\<Pi>\<^bsub>\<o>\<^esub> (Bnd 0)"
definition TrueB :: "'p tm"  (\<open>\<^bold>\<top>\<close>) where "\<^bold>\<top> = \<^bold>\<not> \<^bold>\<bottom>"
definition ImpB :: "'p tm \<Rightarrow> 'p tm \<Rightarrow> 'p tm"  (infixr \<open>\<^bold>\<supset>\<close> 60) where
  "\<phi> \<^bold>\<supset> \<psi> = (\<^bold>\<not> \<phi>) \<^bold>\<or> \<psi>"
definition Leib :: "ty \<Rightarrow> 'p tm" where
  "Leib \<alpha> = \<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> (Abs \<alpha> (\<^bold>\<Pi>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub> ((Bnd 0) \<^bold>\<cdot> (Bnd 2) \<^bold>\<supset> (Bnd 0) \<^bold>\<cdot> (Bnd 1))))"
abbreviation LeibA :: "'p tm \<Rightarrow> ty \<Rightarrow> 'p tm \<Rightarrow> 'p tm"  (\<open>_ \<^bold>\<doteq>\<^bsub>_\<^esub> _\<close> [66,0,66] 65) where
  "A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B \<equiv> ((Leib \<alpha>) \<^bold>\<cdot> A) \<^bold>\<cdot> B"
definition AndB :: "'p tm \<Rightarrow> 'p tm \<Rightarrow> 'p tm"  (infixr \<open>\<^bold>\<and>\<close> 62) where
  "A \<^bold>\<and> B \<equiv> \<^bold>\<not> (\<^bold>\<not> A \<^bold>\<or> \<^bold>\<not> B)"

text \<open>Primitive equality applied (BKK's optional \<open>=\<^sub>\<alpha> \<in> \<Sigma>\<^bsub>\<alpha>\<rightarrow>\<alpha>\<rightarrow>\<o>\<^esub>\<close>, BKK Remark 7.9).\<close>

abbreviation PEqA :: "'p tm \<Rightarrow> ty \<Rightarrow> 'p tm \<Rightarrow> 'p tm"  (\<open>_ \<^bold>=\<^bsub>_\<^esub> _\<close> [66,0,66] 65) where
  "A \<^bold>=\<^bsub>\<alpha>\<^esub> B \<equiv> ((Eq \<alpha>) \<^bold>\<cdot> A) \<^bold>\<cdot> B"
lemma wff_PEq [intro]: "wff\<^bsub>\<alpha>\<^esub>(A) \<Longrightarrow> wff\<^bsub>\<alpha>\<^esub>(B) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A \<^bold>=\<^bsub>\<alpha>\<^esub> B)"
  by (rule wff_App[OF wff_App[OF wff_Eq]])

subsection \<open>Opening distributes over the defined layer\<close>

lemma opn_Forall [simp]: "opn k u (\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> b) = \<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> (opn (Suc k) u b)"
  by (simp add: Forall_def)
lemma opn_ImpB [simp]: "opn k u (\<phi> \<^bold>\<supset> \<psi>) = (opn k u \<phi>) \<^bold>\<supset> (opn k u \<psi>)"
  by (simp add: ImpB_def)
lemma opn_FalseB [simp]: "opn k u (\<^bold>\<bottom> :: 'p tm) = \<^bold>\<bottom>"
  by (simp add: FalseB_def)
lemma opn_Leib [simp]: "opn k u (Leib \<alpha> :: 'p tm) = Leib \<alpha>"
  by (simp add: Leib_def)

subsection \<open>Free-variable substitution distributes over the defined layer\<close>

lemma fsub_Forall [simp]: "fsub x \<sigma> u (\<^bold>\<Pi>\<^bsub>\<tau>\<^esub> b) = \<^bold>\<Pi>\<^bsub>\<tau>\<^esub> (fsub x \<sigma> u b)"
  by (simp add: Forall_def)
lemma fsub_ImpB [simp]: "fsub x \<sigma> u (\<phi> \<^bold>\<supset> \<psi>) = (fsub x \<sigma> u \<phi>) \<^bold>\<supset> (fsub x \<sigma> u \<psi>)"
  by (simp add: ImpB_def)
lemma fsub_FalseB [simp]: "fsub x \<sigma> u (\<^bold>\<bottom> :: 'p tm) = \<^bold>\<bottom>"
  by (simp add: FalseB_def)
lemma fsub_TrueB [simp]: "fsub x \<sigma> u (\<^bold>\<top> :: 'p tm) = \<^bold>\<top>"
  by (simp add: TrueB_def)
lemma fsub_AndB [simp]: "fsub x \<sigma> u (A \<^bold>\<and> B) = (fsub x \<sigma> u A) \<^bold>\<and> (fsub x \<sigma> u B)"
  by (simp add: AndB_def)

text \<open>Substituting for a variable that does not occur is the identity.\<close>

lemma fsub_notin: "x \<notin> fvs t \<Longrightarrow> fsub x \<sigma> u t = t"
  by (induction t) auto

subsection \<open>A convenient abstraction-typing rule\<close>

text \<open>If opening the body with @{emph \<open>every\<close>} free variable is well-typed, the cofinite
  side-condition of \<open>wff_Abs\<close> is met.  This is the form used for the closed defined
  terms below.\<close>

lemma wff_AbsI: "(\<And>x. wff\<^bsub>\<tau>\<^esub>(b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)) \<Longrightarrow> wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)"
  by (auto intro: wff_Abs)

subsection \<open>Typing of the defined layer\<close>

lemma wff_Forall [intro]: "(\<And>x. wff\<^bsub>\<o>\<^esub>(b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> b)"
  by (metis Forall_def wff_AbsI wff_App wff_Pi)
lemma wff_Not [intro]: "wff\<^bsub>\<o>\<^esub>(\<phi>) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(\<^bold>\<not> \<phi>)"
  by (rule wff_App[OF wff_Neg])
lemma wff_Or [intro]: "wff\<^bsub>\<o>\<^esub>(\<phi>) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(\<psi>) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(\<phi> \<^bold>\<or> \<psi>)"
  by (rule wff_App[OF wff_App[OF wff_Dis]])
lemma wff_ImpB [intro]: "wff\<^bsub>\<o>\<^esub>(\<phi>) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(\<psi>) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(\<phi> \<^bold>\<supset> \<psi>)"
  by (metis ImpB_def wff_Not wff_Or)
lemma wff_FalseB [intro, simp]: "wff\<^bsub>\<o>\<^esub>(\<^bold>\<bottom>)" unfolding FalseB_def
  by (rule wff_Forall) (simp add: wff_Fre)
lemma wff_TrueB [intro, simp]: "wff\<^bsub>\<o>\<^esub>(\<^bold>\<top>)" unfolding TrueB_def
  by (rule wff_Not[OF wff_FalseB])
lemma wff_App_FreFre [intro]: "wff\<^bsub>\<o>\<^esub>((p\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>\<cdot> (x\<^sup>f\<^bsub>\<sigma>\<^esub>))"
  by (rule wff_App[OF wff_Fre wff_Fre])
lemma wff_Leib [intro, simp]: "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(Leib \<alpha>)"
  by (auto simp: Leib_def del: wff_Forall wff_ImpB wff_App_FreFre
           intro!: wff_AbsI wff_Forall wff_ImpB wff_App_FreFre)
lemma wff_LeibE [intro]: "wff\<^bsub>\<alpha>\<^esub>(A) \<Longrightarrow> wff\<^bsub>\<alpha>\<^esub>(B) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B)"
  by (rule wff_App[OF wff_App[OF wff_Leib]])
lemma wff_AndB [intro]: "wff\<^bsub>\<o>\<^esub>(A) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(B) \<Longrightarrow> wff\<^bsub>\<o>\<^esub>(A \<^bold>\<and> B)"
  by (auto simp: AndB_def)

subsection \<open>Free variables and parameters of the defined layer\<close>

lemma fvs_defs [simp]: "fvs (\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> b) = fvs b" "fvs (\<^bold>\<bottom> :: 'p tm) = {}" "fvs (\<^bold>\<top> :: 'p tm) = {}"
  "fvs (\<phi> \<^bold>\<supset> \<psi>) = fvs \<phi> \<union> fvs \<psi>" "fvs (Leib \<alpha> :: 'p tm) = {}"
  by (simp_all add: Forall_def FalseB_def TrueB_def ImpB_def Leib_def)

lemma pars_defs [simp]: "pars (\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> b) = pars b" "pars (\<^bold>\<bottom> :: 'p tm) = {}"
  "pars (\<^bold>\<top> :: 'p tm) = {}" "pars (\<phi> \<^bold>\<supset> \<psi>) = pars \<phi> \<union> pars \<psi>" "pars (Leib \<alpha> :: 'p tm) = {}"
  by (simp_all add: Forall_def FalseB_def TrueB_def ImpB_def Leib_def)

subsection \<open>Parameter renaming distributes over the defined layer\<close>

lemma prn_Forall [simp]: "prn \<rho> (\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> b) = \<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> (prn \<rho> b)"
  by (simp add: Forall_def)
lemma prn_ImpB [simp]: "prn \<rho> (\<phi> \<^bold>\<supset> \<psi>) = (prn \<rho> \<phi>) \<^bold>\<supset> (prn \<rho> \<psi>)"
  by (simp add: ImpB_def)
lemma prn_FalseB [simp]: "prn \<rho> (\<^bold>\<bottom> :: 'p tm) = \<^bold>\<bottom>"
  by (simp add: FalseB_def)
lemma prn_Leib [simp]: "prn \<rho> (Leib \<alpha> :: 'p tm) = Leib \<alpha>"
  by (simp add: Leib_def)

text \<open>And likewise the parameter-to-variable substitution \<open>pvar\<close>.\<close>

lemma pvar_Forall [simp]: "pvar w \<sigma> x (\<^bold>\<Pi>\<^bsub>\<alpha>\<^esub> b) = \<^bold>\<Pi>\<^bsub>\<alpha>\<^esub> (pvar w \<sigma> x b)"
  by (simp add: Forall_def)
lemma pvar_Leib [simp]: "pvar w \<sigma> x (Leib \<alpha>) = Leib \<alpha>"
  by (simp add: Leib_def Forall_def ImpB_def)

text \<open>Leibniz equality \<open>\<beta>\<close>-reduces to its \<open>\<forall>\<close>-form.\<close>

lemma Leib_beq: assumes wA: "wff\<^bsub>\<alpha>\<^esub>(A)" and wB: "wff\<^bsub>\<alpha>\<^esub>(B)"
  shows "(A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B) \<approx>\<^bsub>\<o>\<^esub> \<^bold>\<Pi>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub> ((Bnd 0 \<^bold>\<cdot> A) \<^bold>\<supset> (Bnd 0 \<^bold>\<cdot> B))"
proof -
  have lcA: "lc A" and lcB: "lc B" using wA wB by (auto intro: wff_lc)
  let ?inner = "\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> (\<^bold>\<Pi>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub> ((Bnd 0 \<^bold>\<cdot> A) \<^bold>\<supset> (Bnd 0 \<^bold>\<cdot> Bnd 1)))"
  have "(Leib \<alpha> \<^bold>\<cdot> A) \<approx>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub> ?inner"
    using beq.beta[OF wff_Leib[unfolded Leib_def] wA]
    unfolding Leib_def by (simp add: opn_lc[OF lcA])
  moreover {
    have "wff\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub>(?inner)" using beq_wffR calculation by blast
    with beq.beta[OF this wB]
    have "(?inner \<^bold>\<cdot> B) \<approx>\<^bsub>\<o>\<^esub> \<^bold>\<Pi>\<^bsub>\<alpha>\<^bold>\<Rightarrow>\<o>\<^esub> ((Bnd 0 \<^bold>\<cdot> A) \<^bold>\<supset> (Bnd 0 \<^bold>\<cdot> B))"
      using opn_lc[OF lcA] opn_lc[OF lcB] by simp
  }
  ultimately show ?thesis using beq.trans beq.appL wB by blast
qed

subsection \<open>The defined existential quantifier\<close>

abbreviation ExistsB :: "ty \<Rightarrow> 'p tm \<Rightarrow> 'p tm"  (\<open>\<^bold>\<exists>\<^bsub>_\<^esub> _\<close> [0, 200] 200) where
  "\<^bold>\<exists>\<^bsub>\<sigma>\<^esub> b \<equiv> \<^bold>\<not> (\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> (\<^bold>\<not> b))"

subsection \<open>Named binders for the defined quantifiers\<close>

text \<open>Named-binder input syntax for the defined quantifiers: \<open>clos k x \<sigma> t\<close> abstracts the
  free variable \<open>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<close> to the de Bruijn index \<open>k\<close>, so that
  \<open>\<^bold>\<exists>x\<^bsub>\<sigma>\<^esub>. \<phi>\<close> and \<open>\<^bold>\<Pi>x\<^bsub>\<sigma>\<^esub>. \<phi>\<close> bind an ordinary named variable.  We call this operation
  @{emph \<open>closing\<close>} the variable \<open>x\<close>; it is the converse of opening (\<open>opn\<close>) and is not to be
  confused with a @{emph \<open>closed\<close>} term, one without free variables.\<close>

primrec clos :: "nat \<Rightarrow> nat \<Rightarrow> ty \<Rightarrow> 'p tm \<Rightarrow> 'p tm" where
  "clos k x \<sigma> (Bnd i) = Bnd i"
| "clos k x \<sigma> (n\<^sup>f\<^bsub>\<tau>\<^esub>) = (if n = x \<and> \<tau> = \<sigma> then Bnd k else n\<^sup>f\<^bsub>\<tau>\<^esub>)"
| "clos k x \<sigma> (p\<^sup>p\<^bsub>\<tau>\<^esub>) = p\<^sup>p\<^bsub>\<tau>\<^esub>"
| "clos k x \<sigma> Neg = Neg"
| "clos k x \<sigma> Dis = Dis"
| "clos k x \<sigma> (Pi \<tau>) = Pi \<tau>"
| "clos k x \<sigma> (Iota \<tau>) = Iota \<tau>"
| "clos k x \<sigma> (Eq \<tau>) = Eq \<tau>"
| "clos k x \<sigma> (s \<^bold>\<cdot> t) = (clos k x \<sigma> s) \<^bold>\<cdot> (clos k x \<sigma> t)"
| "clos k x \<sigma> (\<^bold>\<Lambda>\<^bsub>\<tau>\<^esub> b) = \<^bold>\<Lambda>\<^bsub>\<tau>\<^esub> (clos (Suc k) x \<sigma> b)"

lemma clos_Forall [simp]: "clos k x \<sigma> (\<^bold>\<Pi>\<^bsub>\<tau>\<^esub> b) = \<^bold>\<Pi>\<^bsub>\<tau>\<^esub> (clos (Suc k) x \<sigma> b)"
  by (simp add: Forall_def)
lemma clos_ImpB [simp]: "clos k x \<sigma> (\<phi> \<^bold>\<supset> \<psi>) = (clos k x \<sigma> \<phi>) \<^bold>\<supset> (clos k x \<sigma> \<psi>)"
  by (simp add: ImpB_def)
lemma clos_Leib [simp]: "clos k x \<sigma> (Leib \<alpha> :: 'p tm) = Leib \<alpha>"
  by (simp add: Leib_def)

definition ExN :: "nat \<Rightarrow> ty \<Rightarrow> 'p tm \<Rightarrow> 'p tm"  (\<open>\<^bold>\<exists>_\<^bsub>_\<^esub>. _\<close> [1000, 0, 61] 61) where
  "\<^bold>\<exists>x\<^bsub>\<sigma>\<^esub>. b = \<^bold>\<exists>\<^bsub>\<sigma>\<^esub> (clos 0 x \<sigma> b)"
definition AllN :: "nat \<Rightarrow> ty \<Rightarrow> 'p tm \<Rightarrow> 'p tm"  (\<open>\<^bold>\<Pi>_\<^bsub>_\<^esub>. _\<close> [1000, 0, 61] 61) where
  "\<^bold>\<Pi>x\<^bsub>\<sigma>\<^esub>. b = \<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> (clos 0 x \<sigma> b)"

text \<open>How closing interacts with opening, substitution and the occurrence sets.\<close>

lemma opn_clos_sub: "opn k v t = t \<Longrightarrow> opn k v (clos k x \<sigma> t) = fsub x \<sigma> v t"
  by (induction t arbitrary: k) auto

lemma fsub_id: "fsub x \<sigma> (x\<^sup>f\<^bsub>\<sigma>\<^esub>) t = t"
  by (induction t) auto

lemma occ_clos: "(x, \<sigma>) \<notin> occ (clos k x \<sigma> t)"
  by (induction t arbitrary: k) auto

lemma pars_clos [simp]: "pars (clos k x \<sigma> t) = pars t"
  by (induction t arbitrary: k) auto

lemma finite_occ: "finite (occ t)"
  by (induction t) auto

lemma occ_fsub_closed: "occ u = {} \<Longrightarrow> occ (fsub x \<sigma> u t) = occ t - {(x, \<sigma>)}"
  by (induction t) auto

text \<open>Closing (\<open>clos\<close>) a variable that does not occur in the term is the identity.  Closing a
  variable \<open>y\<close> commutes with the substitution \<open>fsub\<close> of a term \<open>u\<close> for a different variable
  \<open>x\<close>, provided \<open>y\<close> does not occur in \<open>u\<close>; hence \<open>fsub\<close> passes through the named binders.\<close>

lemma clos_notin: "x \<notin> fvs t \<Longrightarrow> clos k x \<sigma> t = t"
  by (induction t arbitrary: k) auto

lemma fsub_clos:
  "(x, \<sigma>) \<noteq> (y, \<tau>) \<Longrightarrow> y \<notin> fvs u \<Longrightarrow> fsub x \<sigma> u (clos k y \<tau> b) = clos k y \<tau> (fsub x \<sigma> u b)"
  by (induction b arbitrary: k) (auto simp: clos_notin)

lemma fsub_AllN:
  "(x, \<sigma>) \<noteq> (y, \<tau>) \<Longrightarrow> y \<notin> fvs u \<Longrightarrow> fsub x \<sigma> u (\<^bold>\<Pi>y\<^bsub>\<tau>\<^esub>. b) = \<^bold>\<Pi>y\<^bsub>\<tau>\<^esub>. (fsub x \<sigma> u b)"
  by (simp add: AllN_def fsub_clos)

lemma fsub_ExN:
  "(x, \<sigma>) \<noteq> (y, \<tau>) \<Longrightarrow> y \<notin> fvs u \<Longrightarrow> fsub x \<sigma> u (\<^bold>\<exists>y\<^bsub>\<tau>\<^esub>. b) = \<^bold>\<exists>y\<^bsub>\<tau>\<^esub>. (fsub x \<sigma> u b)"
  by (simp add: ExN_def fsub_clos)

lemma wff_LamN_clos:
  assumes "wff\<^bsub>\<o>\<^esub>(b)"
  shows "wff\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<o>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (clos 0 v \<sigma> b))"
  by (metis assms opn_clos_sub opn_lc wff_AbsI wff_Fre wff_fsub wff_lc)

lemma wff_AllN: assumes "wff\<^bsub>\<o>\<^esub>(b)" shows "wff\<^bsub>\<o>\<^esub>(\<^bold>\<Pi>v\<^bsub>\<sigma>\<^esub>. b)"
  by (metis AllN_def Forall_def assms wff_App wff_LamN_clos wff_Pi)

lemma wff_ExN: assumes w: "wff\<^bsub>\<o>\<^esub>(b)" shows "wff\<^bsub>\<o>\<^esub>(\<^bold>\<exists>v\<^bsub>\<sigma>\<^esub>. b)"
  by (metis AllN_def ExN_def clos.simps(4,9) w wff_AllN wff_App wff_Neg)

subsection \<open>Closed well-formed terms\<close>

text \<open>A @{emph \<open>closed\<close>} well-formed term, BKK's \<open>cwff\<^bsub>\<sigma>\<^esub>\<close> (BKK Section 2.2; BKK reserve
  @{emph \<open>sentence\<close>} for closed formulae of type \<open>\<o>\<close> --- parameters are allowed,
  they play the role of BKK's constants).  These are the carriers of the term model.\<close>

definition cwff :: "ty \<Rightarrow> 'p tm \<Rightarrow> bool" where "cwff \<sigma> A \<equiv> wff\<^bsub>\<sigma>\<^esub>(A) \<and> fvs A = {}"
lemma cwffI: "wff\<^bsub>\<sigma>\<^esub>(A) \<Longrightarrow> fvs A = {} \<Longrightarrow> cwff \<sigma> A" by (simp add: cwff_def)
lemma cwff_wff: "cwff \<sigma> A \<Longrightarrow> wff\<^bsub>\<sigma>\<^esub>(A)" by (simp add: cwff_def)
lemma cwff_closed: "cwff \<sigma> A \<Longrightarrow> fvs A = {}" by (simp add: cwff_def)
lemma cwff_lc: "cwff \<sigma> A \<Longrightarrow> lc A" by (metis cwff_def wff_lc)
lemma cwff_Neg: "cwff (\<o>\<^bold>\<Rightarrow>\<o>) Neg"
  and cwff_Dis: "cwff (\<o>\<^bold>\<Rightarrow>\<o>\<^bold>\<Rightarrow>\<o>) Dis"
  and cwff_Pi: "cwff ((\<sigma>\<^bold>\<Rightarrow>\<o>)\<^bold>\<Rightarrow>\<o>) (Pi \<sigma>)"
  and cwff_Iota: "cwff ((\<sigma>\<^bold>\<Rightarrow>\<o>)\<^bold>\<Rightarrow>\<sigma>) (Iota \<sigma>)"
  and cwff_TrueB: "cwff \<o> \<^bold>\<top>"
  and cwff_FalseB: "cwff \<o> \<^bold>\<bottom>"
  by (auto simp: cwff_def wff_Neg wff_Dis wff_Pi wff_Iota)
lemma cwff_Eq: "cwff (\<sigma>\<^bold>\<Rightarrow>\<sigma>\<^bold>\<Rightarrow>\<o>) (Eq \<sigma>)" by (simp add: cwff_def wff_Eq)
lemma cwff_Leib: "cwff (\<sigma>\<^bold>\<Rightarrow>\<sigma>\<^bold>\<Rightarrow>\<o>) (Leib \<sigma>)" by (simp add: cwff_def)
lemma cwff_Par: "cwff \<sigma> (p\<^sup>p\<^bsub>\<sigma>\<^esub>)" by (simp add: cwff_def wff_Par)
lemma cwff_App: "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) s \<Longrightarrow> cwff \<sigma> t \<Longrightarrow> cwff \<tau> (s \<^bold>\<cdot> t)"
  by (auto simp: cwff_def intro: wff.wff_App)
lemma cwff_LeibE: "cwff \<alpha> A \<Longrightarrow> cwff \<alpha> B \<Longrightarrow> cwff \<o> (A \<^bold>\<doteq>\<^bsub>\<alpha>\<^esub> B)"
  by (meson cwff_App cwff_Leib)
lemma cwff_opn: "cwff (\<sigma>\<^bold>\<Rightarrow>\<tau>) (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<Longrightarrow> cwff \<sigma> a \<Longrightarrow> cwff \<tau> (b\<^bold>\<langle>a\<^bold>\<rangle>)"
  by (metis (no_types, opaque_lifting) cwff_def fvs.simps(10) fvs_opn
      subset_empty sup.idem wff_opn)
lemma cwff_unique: "cwff \<sigma> A \<Longrightarrow> cwff \<tau> A \<Longrightarrow> \<sigma> = \<tau>"
  by (auto simp: cwff_def dest: wff_unique)

text \<open>Converse of @{thm wff_Abs_open}: a body that is well-typed when opened with @{emph \<open>one\<close>}
  fresh variable yields a well-typed abstraction (all fresh openings are \<open>\<alpha>\<close>-variants).\<close>

lemma wff_Abs_open_rev: "wff\<^bsub>\<tau>\<^esub>(b\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>) \<Longrightarrow> x \<notin> fvs b \<Longrightarrow> wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b)"
  by (metis fsub_intro wff_AbsI wff_Fre wff_fsub)

subsection \<open>Simultaneous substitution\<close>

text \<open>Simultaneous substitution of a term for every free variable --- the general form of
  which \<open>fsub\<close> is the single-variable and \<open>vpar\<close> (below) the variable-to-parameter instance,
  and the analogue of the closing substitution \<open>\<sigma>\<close> in BKK's term evaluation (BKK Definition
  3.35).  For locally closed replacements it commutes with opening --- the locally-nameless analogue
  of BKK's parallel substitution, with no binder renaming.\<close>

primrec msub :: "(nat \<Rightarrow> ty \<Rightarrow> 'p tm) \<Rightarrow> 'p tm \<Rightarrow> 'p tm" where
    "msub \<rho> (Bnd i) = Bnd i"
  | "msub \<rho> (n\<^sup>f\<^bsub>\<tau>\<^esub>) = \<rho> n \<tau>"
  | "msub \<rho> (p\<^sup>p\<^bsub>\<tau>\<^esub>) = p\<^sup>p\<^bsub>\<tau>\<^esub>"
  | "msub \<rho> Neg = Neg"
  | "msub \<rho> Dis = Dis"
  | "msub \<rho> (Pi \<tau>) = Pi \<tau>"
  | "msub \<rho> (Iota \<tau>) = Iota \<tau>"
  | "msub \<rho> (Eq \<tau>) = Eq \<tau>"
  | "msub \<rho> (s \<^bold>\<cdot> t) = (msub \<rho> s) \<^bold>\<cdot> (msub \<rho> t)"
  | "msub \<rho> (\<^bold>\<Lambda>\<^bsub>\<tau>\<^esub> b) = \<^bold>\<Lambda>\<^bsub>\<tau>\<^esub> (msub \<rho> b)"

lemma msub_opn: "(\<And>n \<tau>. lc (\<rho> n \<tau>)) \<Longrightarrow> msub \<rho> (opn k u t) = opn k (msub \<rho> u) (msub \<rho> t)"
  by (induction t arbitrary: k) auto
lemma msub_cong: "(\<And>n \<tau>. (n, \<tau>) \<in> occ t \<Longrightarrow> \<rho> n \<tau> = \<rho>' n \<tau>) \<Longrightarrow> msub \<rho> t = msub \<rho>' t"
  by (induction t) auto
lemma msub_id: "msub (\<lambda>n \<tau>. n\<^sup>f\<^bsub>\<tau>\<^esub>) t = t"
  by (induction t) auto
lemma fvs_msub: "(\<And>n \<tau>. fvs (\<rho> n \<tau>) = {}) \<Longrightarrow> fvs (msub \<rho> t) = {}"
  by (induction t) auto
lemma wff_msub:
  "wff\<^bsub>\<sigma>\<^esub>(t) \<Longrightarrow> (\<And>n \<tau>. wff\<^bsub>\<tau>\<^esub>(\<rho> n \<tau>)) \<Longrightarrow> wff\<^bsub>\<sigma>\<^esub>(msub \<rho> t)"
proof (induction \<sigma> t arbitrary: \<rho> rule: wff.induct)
  case (wff_Abs L \<tau> b \<sigma>)
  have lcr: "lc (\<rho> n \<tau>')" for n \<tau>' using wff_Abs.prems
    by (rule wff_lc)
  have "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (msub \<rho> b))"
  proof (rule wff.wff_Abs[of "L \<union> fvs b"])
    fix y assume y: "y \<notin> L \<union> fvs b"
    let ?\<rho> = "\<rho>(y := (\<rho> y)(\<sigma> := y\<^sup>f\<^bsub>\<sigma>\<^esub>))"
    have e: "msub ?\<rho> (b\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>) = (msub \<rho> b)\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>"
      by (smt (verit, ccfv_SIG) Un_iff fun_upd_other fun_upd_same
              fvs_eq_fst_occ image_eqI lc_Fre lcr msub.simps(2)
              msub_cong msub_opn prod.sel(1) y)
    have "wff\<^bsub>\<tau>\<^esub>(msub ?\<rho> (b\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>))"
      using wff_Abs wff.wff_Fre y by (metis Un_iff fun_upd_other fun_upd_same)
    thus "wff\<^bsub>\<tau>\<^esub>((msub \<rho> b)\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>)" using e by simp
  qed (simp add: wff_Abs)
  thus ?case by simp
qed(auto intro: wff.intros)

text \<open>A well-formed term becomes a @{emph \<open>closed\<close>} well-formed term under a closed simultaneous
  substitution --- the instance used to build the term model.\<close>

lemma cwff_msub: "wff\<^bsub>\<sigma>\<^esub>(t) \<Longrightarrow> (\<And>n \<tau>. cwff \<tau> (\<rho> n \<tau>)) \<Longrightarrow> cwff \<sigma> (msub \<rho> t)"
  by (metis cwff_def wff_msub fvs_msub)

text \<open>A closed term is untouched by simultaneous substitution.\<close>

lemma msub_closed: "fvs t = {} \<Longrightarrow> msub \<rho> t = t" by (induction t) auto

text \<open>Substituting one closed replacement first: for a variable whose replacement is closed,
  the simultaneous substitution factors through the single substitution \<open>fsub\<close>.\<close>

lemma msub_step:
  assumes cl: "fvs (\<rho> x \<sigma>) = {}"
  shows "msub \<rho> t = msub (\<lambda>n \<tau>. if n = x \<and> \<tau> = \<sigma> then n\<^sup>f\<^bsub>\<tau>\<^esub> else \<rho> n \<tau>) (fsub x \<sigma> (\<rho> x \<sigma>) t)"
  by (induction t) (auto simp: msub_closed[OF cl])

text \<open>\<open>vshift\<close> renames every free variable \<open>n\<close> to \<open>n + 1\<close>, freeing the name \<open>0\<close> at every
  type; \<open>\<beta>\<close>-equality and typing are stable under it.\<close>

definition vshift :: "'p tm \<Rightarrow> 'p tm" where "vshift = msub (\<lambda>n \<tau>. (Suc n)\<^sup>f\<^bsub>\<tau>\<^esub>)"
lemma occ_vshift: "occ (vshift t) = (\<lambda>(n, \<tau>). (Suc n, \<tau>)) ` occ t"
  unfolding vshift_def by (induction t) (auto simp: image_Un)
lemma pars_vshift: "pars (vshift t) = pars t"
  unfolding vshift_def by (induction t) auto
lemma wff_vshift: "wff\<^bsub>\<tau>\<^esub>(t) \<Longrightarrow> wff\<^bsub>\<tau>\<^esub>(vshift t)"
  by (auto elim: wff_msub intro: wff_Fre simp: vshift_def)
lemma vshift_opn: "vshift (t\<^bold>\<langle>x\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>) = (vshift t)\<^bold>\<langle>(Suc x)\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>"
  unfolding vshift_def by (subst msub_opn) auto
lemma beq_vshift: "s \<approx>\<^bsub>\<rho>\<^esub> t \<Longrightarrow> vshift s \<approx>\<^bsub>\<rho>\<^esub> vshift t"
proof (induction rule: beq.induct)
  case (beta \<sigma> \<rho> b a)
  moreover have "vshift ((\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> b) \<^bold>\<cdot> a) = (\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (vshift b)) \<^bold>\<cdot> (vshift a)"
    by (simp add: vshift_def)
  moreover have "vshift (b\<^bold>\<langle>a\<^bold>\<rangle>) = (vshift b)\<^bold>\<langle>vshift a\<^bold>\<rangle>"
    unfolding vshift_def by (subst msub_opn) auto
  moreover have "wff\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<rho>\<^esub>(\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (vshift b))"
    using wff_vshift beta unfolding vshift_def by force
  ultimately show ?case using beq.beta wff_vshift by metis
next case appL thus ?case by (metis beq.appL msub.simps(9) vshift_def wff_vshift)
next case appR thus ?case by (metis beq.appR msub.simps(9) vshift_def wff_vshift)
next case (abs L b \<sigma> \<tau> b')
  have "\<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (vshift b) \<approx>\<^bsub>\<sigma>\<^bold>\<Rightarrow>\<tau>\<^esub> \<^bold>\<Lambda>\<^bsub>\<sigma>\<^esub> (vshift b')"
  proof (rule beq.abs[of "{0} \<union> Suc ` L"])
    show "finite ({0} \<union> Suc ` L)" using abs.hyps(1) by simp
    fix y assume y: "y \<notin> {0} \<union> Suc ` L"
    then obtain x where x: "y = Suc x" "x \<notin> L" by (cases y) auto
    show "(vshift b)\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle> \<approx>\<^bsub>\<tau>\<^esub> (vshift b')\<^bold>\<langle>y\<^sup>f\<^bsub>\<sigma>\<^esub>\<^bold>\<rangle>" using abs.IH[OF x(2)]
      by (simp add: x(1) vshift_opn[symmetric])
  qed
  thus ?case by (simp add: vshift_def)
qed(auto simp: wff_vshift intro: beq.intros)

text \<open>Replacing every free variable of a stock \<open>S\<close> at once by a parameter --- the converse of
  @{const pvar}, as the parameter-valued instance of @{const msub}.\<close>

definition vpar :: "(nat \<times> ty) set \<Rightarrow> (nat \<Rightarrow> ty \<Rightarrow> 'p) \<Rightarrow> 'p tm \<Rightarrow> 'p tm" where
  "vpar S \<pi> \<equiv> msub (\<lambda>n \<tau>. if (n, \<tau>) \<in> S then (\<pi> n \<tau>)\<^sup>p\<^bsub>\<tau>\<^esub> else n\<^sup>f\<^bsub>\<tau>\<^esub>)"

lemma vpar_id: "S \<inter> occ t = {} \<Longrightarrow> vpar S \<pi> t = t"
  unfolding vpar_def by (subst msub_cong[where \<rho>' = "\<lambda>n \<tau>. n\<^sup>f\<^bsub>\<tau>\<^esub>"]) (auto simp: msub_id)

lemma vpar_cong: "occ t \<subseteq> S \<Longrightarrow> vpar S \<pi> t = vpar UNIV \<pi> t"
  unfolding vpar_def by (rule msub_cong) auto

lemma pars_vpar: "q \<in> pars (vpar S \<pi> t) \<Longrightarrow> q \<in> pars t \<or> (\<exists>n \<sigma>. q = \<pi> n \<sigma>)"
  unfolding vpar_def by (induction t) (auto split: if_splits)

lemma cwff_vpar: "wff\<^bsub>\<tau>\<^esub>(t) \<Longrightarrow> cwff \<tau> (vpar UNIV \<pi> t)"
  unfolding vpar_def by (rule cwff_msub) (auto intro: cwffI wff_Par)

text \<open>And @{const pvar} inverts it, one parameter at a time --- injectivity of \<open>\<pi>\<close> protects
  the not-yet-inverted parameters, freshness the original ones.\<close>

lemma pvar_vpar:
  assumes inj: "\<And>n \<tau>. \<pi> n \<tau> = \<pi> x \<sigma> \<Longrightarrow> n = x \<and> \<tau> = \<sigma>"
  shows "\<pi> x \<sigma> \<notin> pars t \<Longrightarrow> pvar (\<pi> x \<sigma>) \<sigma> x (vpar S \<pi> t) = vpar (S - {(x, \<sigma>)}) \<pi> t"
  unfolding vpar_def by (induction t) (auto dest: inj)

text \<open>Fixed variable names for readable named-binder statements: the script letters
  \<open>\<G>, \<F>, \<X>, \<I>, \<H>\<close> name the (numeric) free variables \<open>0, \<dots>, 4\<close>.\<close>

definition \<G> :: nat where "\<G> = 0"
definition \<F> :: nat where "\<F> = 1"
definition \<X> :: nat where "\<X> = 2"
definition \<I> :: nat where "\<I> = 3"
definition \<H> :: nat where "\<H> = 4"

text \<open>Closing removes free occurrences of the closed name.\<close>

lemma fvs_clos: "fvs (clos k v \<sigma> b) \<subseteq> fvs b"
  by (induction b arbitrary: k) auto

text\<open>Stronger size-based induction.\<close>

lemma size_induct[case_names Bnd Fre Par Neg Dis Pi Iota Eq App Abs]:
  assumes \<open>\<And>x. P (Bnd x)\<close>
      and \<open>\<And>x \<alpha>. P x\<^sup>f\<^bsub>\<alpha>\<^esub>\<close>
      and \<open>\<And>x \<alpha>. P x\<^sup>p\<^bsub>\<alpha>\<^esub>\<close>
      and \<open>P Neg\<close>
      and \<open>P Dis\<close>
      and \<open>\<And>\<alpha>. P (Pi \<alpha>)\<close>
      and \<open>\<And>\<alpha>. P (Iota \<alpha>)\<close>
      and \<open>\<And>\<alpha>. P (Eq \<alpha>)\<close>
      and \<open>\<And>A B. (\<And>C. size C \<le> size A \<Longrightarrow> P C) \<Longrightarrow> (\<And>C. size C \<le> size B \<Longrightarrow> P C) \<Longrightarrow> P (A \<^bold>\<cdot> B)\<close>
      and \<open>\<And>\<alpha> A. (\<And>C. size C \<le> size A \<Longrightarrow> P C) \<Longrightarrow> P (\<^bold>\<Lambda>\<^bsub>\<alpha>\<^esub> A)\<close>
    shows \<open>P x\<close>
using assms proof (induct x rule: measure_induct_rule[where f = size])
  case (less x) thus ?case by (induct x; auto)
qed

end


==> anc/HOL_in_HOL_Deep/build.sh <==
#!/usr/bin/env bash
# ---------------------------------------------------------------------------
# Self-contained build for the AFP session HOL_in_HOL_Deep (plain HOL only).
#
# Runs from this session's own directory, so only this session's ROOT is
# read -- the repo-level ROOTS aggregate (and any sibling copy of the same
# session name) is deliberately NOT consulted. The build needs no AFP
# installation, only the Isabelle distribution.
#
# Verifies all theories and writes the PDF to output/document.pdf.
#   ISABELLE=/path/to/isabelle ./build.sh     (defaults to "isabelle" on PATH)
# NOTE: output/ holds build artifacts -- exclude it from any AFP zip.
# ---------------------------------------------------------------------------
set -euo pipefail
cd "$(dirname "$0")"

ISABELLE="${ISABELLE:-isabelle}"

"$ISABELLE" build -c -v -o document_output=output -D .
echo "PDF written to: $(pwd)/output/document.pdf"


==> anc/HOL_in_HOL_Deep/document/root.bib <==
@article{BBK04,
  author  = {Christoph Benzm{\"u}ller and Chad E. Brown and Michael Kohlhase},
  title   = {Higher-Order Semantics and Extensionality},
  journal = {Journal of Symbolic Logic},
  volume  = {69},
  number  = {4},
  pages   = {1027--1088},
  year    = {2004},
  doi     = {10.2178/jsl/1102022211}
}

@article{Andrews72,
  author  = {Peter B. Andrews},
  title   = {General Models, Descriptions, and Choice in Type Theory},
  journal = {Journal of Symbolic Logic},
  volume  = {37},
  number  = {2},
  pages   = {385--394},
  year    = {1972},
  doi     = {10.2307/2272981}
}

@incollection{SEPChurchTT,
  author    = {Christoph Benzm{\"u}ller and Peter Andrews},
  title     = {Church's Type Theory},
  booktitle = {The Stanford Encyclopedia of Philosophy},
  editor    = {Edward N. Zalta and Uri Nodelman},
  publisher = {Metaphysics Research Lab, Stanford University},
  year      = {2024},
  note      = {Summer 2024 Edition,
               \url{https://plato.stanford.edu/archives/sum2024/entries/type-theory-church/}}
}

@inproceedings{KochKirst22,
  author    = {Mark Koch and Dominik Kirst},
  title     = {Undecidability, Incompleteness, and Completeness of Second-Order Logic in {C}oq},
  booktitle = {Proceedings of the 11th {ACM} {SIGPLAN} International Conference on Certified Programs and Proofs ({CPP} 2022)},
  publisher = {ACM},
  pages     = {274--290},
  year      = {2022},
  doi       = {10.1145/3497775.3503684}
}

@inproceedings{From25,
  author    = {Asta Halkj{\ae}r From},
  title     = {An {Isabelle/HOL} Framework for Synthetic Completeness Proofs},
  booktitle = {Proceedings of the 14th {ACM} {SIGPLAN} International Conference on Certified Programs and Proofs ({CPP} 2025)},
  publisher = {ACM},
  year      = {2025},
  doi       = {10.1145/3703595.3705882}
}

@inproceedings{Harrison06,
  author    = {John Harrison},
  title     = {Towards Self-verification of {HOL} {L}ight},
  booktitle = {Automated Reasoning ({IJCAR} 2006)},
  series    = {Lecture Notes in Computer Science},
  volume    = {4130},
  publisher = {Springer},
  pages     = {177--191},
  year      = {2006},
  doi       = {10.1007/11814771_17}
}

@article{Church40,
  author  = {Alonzo Church},
  title   = {A Formulation of the Simple Theory of Types},
  journal = {Journal of Symbolic Logic},
  volume  = {5},
  number  = {2},
  pages   = {56--68},
  year    = {1940},
  doi     = {10.2307/2266170}
}

@book{Andrews02,
  author    = {Peter B. Andrews},
  title     = {An Introduction to Mathematical Logic and Type Theory: To Truth Through Proof},
  edition   = {2nd},
  series    = {Applied Logic Series},
  volume    = {27},
  publisher = {Kluwer Academic Publishers},
  year      = {2002},
  doi       = {10.1007/978-94-015-9934-4}
}

@article{Skolem34,
  author  = {Thoralf Skolem},
  title   = {{\"U}ber die Nicht-charakterisierbarkeit der Zahlenreihe mittels
             endlich oder abz{\"a}hlbar unendlich vieler Aussagen mit
             ausschlie{\ss}lich Zahlenvariablen},
  journal = {Fundamenta Mathematicae},
  volume  = {23},
  number  = {1},
  pages   = {150--161},
  year    = {1934},
  doi     = {10.4064/fm-23-1-150-161}
}

@article{Malcev36,
  author  = {Anatoly I. Mal'cev},
  title   = {Untersuchungen aus dem Gebiete der mathematischen Logik},
  journal = {Matematicheskii Sbornik},
  volume  = {1(43)},
  number  = {3},
  pages   = {323--336},
  year    = {1936}
}

@article{Henkin49,
  author  = {Leon Henkin},
  title   = {The Completeness of the First-Order Functional Calculus},
  journal = {Journal of Symbolic Logic},
  volume  = {14},
  number  = {3},
  pages   = {159--166},
  year    = {1949},
  doi     = {10.2307/2267044}
}

@article{Henkin50,
  author  = {Leon Henkin},
  title   = {Completeness in the Theory of Types},
  journal = {Journal of Symbolic Logic},
  volume  = {15},
  number  = {2},
  pages   = {81--91},
  year    = {1950},
  doi     = {10.2307/2266967}
}

@book{Robinson63,
  author    = {Abraham Robinson},
  title     = {Introduction to Model Theory and to the Metamathematics of Algebra},
  series    = {Studies in Logic and the Foundations of Mathematics},
  publisher = {North-Holland},
  year      = {1963}
}

@article{Q0MetatheoryAFP,
  author  = {Javier D{\'i}az},
  title   = {Metatheory of {$\mathcal{Q}_0$}},
  journal = {Archive of Formal Proofs},
  month   = {November},
  year    = {2023},
  note    = {\url{https://isa-afp.org/entries/Q0_Metatheory.html}, Formal proof development},
  issn    = {2150-914x}
}

@article{Q0CompletenessAFP,
  author  = {Asta Halkj{\ae}r Boserup and Jonathan Julian Huerta y Munive
             and Anders Schlichtkrull},
  title   = {Completeness of the {$\mathcal{Q}_0$} Higher-Order Logic},
  journal = {Archive of Formal Proofs},
  month   = {August},
  year    = {2026},
  note    = {\url{https://isa-afp.org/entries/Q0_Completeness.html},
             Formal proof development},
  issn    = {2150-914x}
}

@article{ZFCinHOL,
  author  = {Lawrence C. Paulson},
  title   = {Zermelo Fraenkel Set Theory in Higher-Order Logic},
  journal = {Archive of Formal Proofs},
  year    = {2019},
  note    = {\url{https://isa-afp.org/entries/ZFC_in_HOL.html}, Formal proof development},
  ISSN    = {2150-914x}
}

@article{Mathias01,
  author  = {A. R. D. Mathias},
  title   = {The Strength of {M}ac {L}ane Set Theory},
  journal = {Annals of Pure and Applied Logic},
  volume  = {110},
  number  = {1--3},
  pages   = {107--234},
  year    = {2001},
  doi     = {10.1016/S0168-0072(00)00031-2}
}

@article{KuncarPopescu19,
  author  = {Ond{\v{r}}ej Kun{\v{c}}ar and Andrei Popescu},
  title   = {A Consistent Foundation for {Isabelle/HOL}},
  journal = {Journal of Automated Reasoning},
  volume  = {62},
  number  = {4},
  pages   = {531--555},
  year    = {2019},
  doi     = {10.1007/s10817-018-9454-8}
}

@unpublished{InfinityZFC,
  author  = {Christoph Benzm{\"u}ller and Daniel Kirchner},
  title   = {{HOL} in {HOL} over a Set-Theoretic Universe:
             Consistency of {NK} with Infinity and Choice},
  note    = {Companion to the entry \texttt{HOL\_in\_HOL\_Deep};
             submitted to the Archive of Formal Proofs
             (development \texttt{HOL\_in\_HOL\_Deep\_Infinity\_ZFC})},
  year    = {2026}
}

@article{LogiKEy,
  author  = {Christoph Benzm{\"u}ller and Xavier Parent and Leendert van der Torre},
  title   = {Designing Normative Theories for Ethical and Legal Reasoning:
             {LogiKEy} Framework, Methodology, and Tool Support},
  journal = {Artificial Intelligence},
  volume  = {287},
  pages   = {103348},
  year    = {2020},
  doi     = {10.1016/j.artint.2020.103348}
}

@book{EFT21,
  author    = {Heinz-Dieter Ebbinghaus and J{\"o}rg Flum and Wolfgang Thomas},
  title     = {Mathematical Logic},
  edition   = {3},
  series    = {Graduate Texts in Mathematics},
  volume    = {291},
  publisher = {Springer},
  year      = {2021},
  doi       = {10.1007/978-3-030-73839-6}
}


==> anc/HOL_in_HOL_Deep/document/root.tex <==
\documentclass[11pt,a4paper]{article}
\usepackage[T1]{fontenc}
\usepackage{isabelle,isabellesym}
\usepackage{amsmath,amssymb}
\usepackage{pdfsetup}
% a wider text block: the deep embedding's statements and proofs need the line length
\usepackage[a4paper,textwidth=460pt,textheight=650pt]{geometry}
\urlstyle{rm}\isabellestyle{it}
% suppress "theory ... imports ... begin" headers and trailing "end"s
\isadroptag{theory}
\hyphenation{Benz-m\"ul-ler Kohl-hase Kirch-ner Isa-belle}
\emergencystretch=5em % let TeX stretch otherwise-overfull lines rather than overrun the margin
\begin{document}
\title{A deep embedding of HOL in HOL:\\ soundness, completeness, consistency}
\author{Christoph Benzm\"uller \and Daniel Kirchner}
\maketitle
\begin{abstract}
This entry presents a machine-checked deep embedding of classical
higher-order logic (HOL) in Isabelle/HOL, following Benzm\"uller, Brown
and Kohlhase (BKK)~\cite{BBK04}.  Throughout, HOL means Church's simple
theory of types~\cite{Church40}: it is the embedded \emph{object} logic,
while Isabelle/HOL serves as the ambient meta-logic.  The language of
BKK~\S2 is formalised in a \emph{locally nameless} representation, which
makes BKK's identification of $\alpha$-equivalent terms a literal
equality, so that no $\alpha$-conversion or bound-variable renaming is
needed.  The semantics of BKK~\S3 is rendered abstractly, up to the
class $\mathcal{M}_{\beta\mathfrak{f}\mathfrak{b}}$ of $\Sigma$-Henkin
models; standard models arise as the full special case.  The signature
includes BKK's optional primitive equality (Remark~7.9) and---following
Andrews~\cite{Andrews72}, beyond BKK---typed description operators.

On this basis the natural-deduction calculus $\mathrm{NK}$ of BKK~\S7 is
proved sound (Theorem~7.3) and Henkin-complete, via the model-existence
method of BKK~\S6, with the term model realised as a term evaluation.
Completeness holds in a form stronger than BKK's Corollary~7.7: at every
infinite value carrier, for every signature with infinitely many
parameters, and for open formulas.  It also holds relative to
hypotheses.  For derivability from hypotheses in Andrews' sense---some
finite part of the hypothesis set (the \emph{context}) derives the
conclusion---any context of open formulas is admitted, over any infinite
signature, once the carrier is at least as large as the signature;
semantic compactness of the Henkin consequence follows.  For the
calculus itself, a finite context needs nothing beyond well-formedness,
and over a countable signature a context of open formulas that leaves
infinitely many parameters unused is admitted at every infinite
carrier.  Consistency---that $\bot$ is not derivable---follows from a
concrete $\Sigma$-standard model with finite domains: a single
individual and finitely many non-logical constants suffice, so no axiom
of infinity is assumed for the embedded logic.  Model existence is
likewise concrete: from the consistency of a sentence over a countable
signature, a Henkin (general) model of it with countable total domain
is defined in plain HOL---non-effectively, via a maximal-consistent
extension, but with consistency as the only premise.

As an illustration, Cantor's theorem is derived \emph{inside}
$\mathrm{NK}$, in surjective and injective form and at every
type~\cite{SEPChurchTT}.  Finally, two senses of infinity are compared: infinity as a
semantic property of the individual domain, axiomatised by first-order
sentences, and infinity as a single syntactic axiom.  The
constant-free first-order sentences ``there are at least $n$
individuals''---the axiomatisation of ``the domain is infinite'' in the
language of equality~\cite[III.6.3]{EFT21}---are consistent with $\mathrm{NK}$, by
compactness over arbitrarily large finite models: the consistency proof
constructs no infinite model.  The single Dedekind-style axiom of
infinity derives each of these sentences, but they do not derive the
axiom: no finite part of them does, and a Henkin model of them all,
countable over a countable signature, refutes it.
\end{abstract}

\medskip\noindent
This contribution is part of the LogiKEy project
(\url{https://logikey.org}).

\paragraph{Use of generative AI.}
Parts of this formalisation and its documentation were drafted with a
generative AI assistant (Anthropic's Claude) under continuous human
direction.  All proofs are machine-checked by Isabelle; the entire
development, including all comments and references, was reviewed, revised
and simplified by the authors, who take full responsibility for its content.

\setcounter{tocdepth}{1}
\tableofcontents
\newpage

\section{Introduction}

\paragraph{What is new.}
Concurrently and independently, Boserup, Huerta y Munive and
Schlichtkrull~\cite{Q0CompletenessAFP} mechanised completeness of
Andrews' $\mathcal{Q}_0$ for general models; their development builds on
D\'iaz's \emph{Metatheory of $\mathcal{Q}_0$}~\cite{Q0MetatheoryAFP} and
thereby on set theory axiomatised in HOL (\texttt{ZFC\_in\_HOL}).  The
present entry instead embeds the object logic and constructs its models
in plain Isabelle/HOL, with no set-theoretic universe---which is what
we mean by HOL \emph{in} HOL.  Its Henkin completeness proof is, to our knowledge, the first for a
deep embedding of HOL that stays in plain HOL: the $\mathcal{Q}_0$ line
proves general-model completeness over \texttt{ZFC\_in\_HOL},
Harrison's self-verification of HOL Light~\cite{Harrison06}
concerns soundness and consistency, not completeness, and the nearest
completeness results treat weaker logics (second-order logic in
Coq~\cite{KochKirst22}; a synthetic framework for propositional,
first-order, modal and hybrid logic~\cite{From25}).

The entry formalises BKK's model-existence method (BKK~\S6)---the
saturated maximal-consistent extension and its closure ($\nabla$)
properties---for the Henkin class
$\mathcal{M}_{\beta\mathfrak{f}\mathfrak{b}}$, and \emph{extends} BKK by
typed description operators after Andrews~\cite{Andrews72} (the rule
$NK(\iota)$ and its model condition, carried through soundness, model
existence and completeness).  Completeness holds in three forms.  For
\emph{valid} formulas it is stronger than BKK's Corollary~7.7: for open
formulas, at every infinite carrier and for every signature with
infinitely many parameters, with no cardinality link between the two.
Relative to hypotheses, $\Phi \models A \Rightarrow \Phi \vdash A$ holds
for finite contexts of open formulas without further conditions, and for
infinite contexts of open formulas that leave a parameter reserve as
large as the signature; a transfinite extension lemma takes this to
BKK's arbitrary signature cardinalities $\aleph_s$ (Remark~3.16,
arbitrary within the type universes of the meta-logic), where the
carrier must be at least as large as the signature.  For derivability
from hypotheses in Andrews' sense (some finite sub-context derives the
conclusion) the reserve condition disappears, and semantic compactness
of the Henkin consequence is obtained as a corollary, with no
ultraproducts.  Throughout, free variables are replaced by fresh
parameters simultaneously, by a substitution-value law for the whole
context at once.

\paragraph{Consistency: two tiers.}
Two further points concern \emph{consistency} rather than completeness.
The first stays in plain HOL.  By compactness over arbitrarily large
\emph{finite} models, $\mathrm{NK}$ is consistent with the constant-free
first-order sentences ``there are at least $n$ individuals'', at every
signature, and, over an infinite signature, with the scheme of
inequations $c_i \neq c_j$ between new individual constants---the
classical device of the compactness argument by expansion with new
constants (Skolem~\cite{Skolem34}, Mal'cev~\cite{Malcev36},
Henkin~\cite{Henkin49,Henkin50}, Robinson~\cite{Robinson63}), which
Andrews' \S55~\cite{Andrews02} (Theorem 5506) applies in type theory to
obtain nonstandard models; the consistency proofs use no infinite model
and no strengthening of the meta-theory.  The sentences are compared
with the single Dedekind-style axiom of infinity: the axiom derives, for
every $n$, the sentence that there are at least $n$ individuals, but
neither these sentences nor the scheme derive the axiom, and a Henkin
model of them all refutes it.

The second tier concerns $\mathrm{NK}$ with the Dedekind-style axiom of
infinity itself.  Such an axiom has no finite models and so falls outside the plain-HOL setting of
this entry; it is handled in the companion entry
\texttt{HOL\_in\_HOL\_Deep\_Infinity\_ZFC}~\cite{InfinityZFC} by a
standard model over Paulson's axiomatic set-theoretic universe
\texttt{ZFC\_in\_HOL}~\cite{ZFCinHOL}, at the cost of a stronger,
non-conservative meta-theory and hence with only \emph{relative} (to
$\mathrm{ZF}$) consistency.  That model has full function spaces, so it
also validates the relational axiom of choice, and the same route yields
the relative consistency of full classical higher-order logic (the
calculus $\mathrm{NK}$, which already has extensionality and typed
description, extended by the infinity axiom and choice).  The companion
isolates the universe behind an abstract interface, abstracted further
to a Harrison-style axiom, with infinity as the only surplus: choice
holds in the same full model, using only the meta-level choice of
Isabelle/HOL.

Writing \emph{M-HOL} for the meta-logic Isabelle/HOL and \emph{O-HOL}
for the embedded object logic, the two tiers are
$\text{M-HOL}\vdash\mathrm{con}(\text{O-HOL})$, established here
\emph{outright}, that is, relative only to plain HOL, and
$\text{M-HOL}+V\vdash\mathrm{con}(\text{O-HOL}+\text{infinity}+\text{choice})$,
established in the companion, where $V$ is the axiomatised set-theoretic
universe of \texttt{ZFC\_in\_HOL}.  The first does not conflict with
G\"odel's second theorem: O-HOL has finite models and interprets no
arithmetic.  For the second, some strengthening of the meta-theory is
necessary, since O-HOL with infinity and choice interprets the M-HOL
core and shares its proof-theoretic strength; the companion's
introduction gives this metatheoretic argument, with the references to
Mathias~\cite{Mathias01} and Kun\v{c}ar and Popescu~\cite{KuncarPopescu19}.
Neither tier is the object logic proving its own consistency; it is
always M-HOL, one level up.  Both tiers are already present in
Harrison's self-verification of HOL Light~\cite{Harrison06}, which proves
the kernel consistent without its axiom of infinity inside HOL Light
and, with it, under a universe axiom.  For many applications the first tier
suffices: where HOL serves as a representation language, as in the
LogiKEy methodology for normative reasoning~\cite{LogiKEy}, no
object-level axiom of infinity is assumed, arithmetic at the object
level is optional, and the monomorphic core of the logic in use (TH0
without the choice operator) is the one certified outright.

\paragraph{Compatibility with the initial release.}
This update is additive.  The headline interface of the initial release
(August 2026) is preserved: the theory names, the exported theorems of
\texttt{Main\_Results} with their statements, and the Cantor results
under their names of the initial release, \texttt{cantor\_surjective} and
\texttt{cantor\_injective}, now aliases of the theorems in theory
\texttt{Cantor}; further lemmas of the initial release that the generalised proofs
no longer need retain their statements and are marked as
compatibility exports in place.  All new material is added on top: the
strengthened completeness ladder, the finitary consequence relation,
the derived rules, the theories \texttt{NK\_Infinity},
\texttt{Footprint\_Checks} and \texttt{Footprint\_Deps}, the latter a
mechanical footprint audit: the model's defining equations use neither
\texttt{SOME} nor \texttt{THE}, while the proof-term closure of the
consistency theorem does depend on Hilbert choice, inherited from the
meta-logic.  Two deliberate exceptions, flagged for
maintainers.  First, the theorem \texttt{completeness} is now BKK's
Corollary~7.7 proper: its premise is consequence from the context
rather than validity (a caller holding a validity proof adapts by one
step), its purity condition is \texttt{richp}, which over countable
signatures is equivalent to the earlier \texttt{freep}
(\texttt{richp\_iff\_freep}), and the countability constraint on the
signature is dropped.  Second, internal auxiliaries superseded by the
generalised proofs were retired, and two internal names
changed.\footnote{Retired: the per-variable induction auxiliaries
\texttt{completeness\_open\_aux} and \texttt{completeness\_open\_any\_aux};
\texttt{freep\_ext}, \texttt{ext\_mono'}, \texttt{fp0},
\texttt{leib\_sym'}, \texttt{leib\_trans'}; the hand-built logical
constants \texttt{cNg}, \texttt{cDs}, \texttt{cPi}, \texttt{cEv},
\texttt{cIv}, \texttt{cIv\_desc} of the concrete model, superseded by the
locale \texttt{lambda\_universe}; \texttt{LamN}; \texttt{Ap\_dom} of
the Hintikka model.  Renamed: the evaluation \texttt{Ev} of the locale
\texttt{valuation} to \texttt{Eval}, and the datatype \texttt{mval} of
the concrete model to \texttt{ival}.}

\input{session}
\bibliographystyle{abbrv}
\bibliography{root}
\end{document}


==> anc/HOL_in_HOL_Deep_Infinity_ZFC/HOL_Universe.thy <==
theory HOL_Universe
  imports "HOL_in_HOL_Deep.Completeness" "HOL_in_HOL_Deep.NK_Infinity"
begin

section \<open>Full classical HOL, abstractly: the choice scheme, the axioms' satisfaction, and \<open>hol_universe\<close>\<close>

text \<open>This theory is the @{emph \<open>set-theory-free\<close>} half of the companion development: it
  imports only the main entry @{session HOL_in_HOL_Deep} and never mentions a set-theoretic
  universe.  The Dedekind axiom of infinity \<open>DInf\<close>, its satisfaction conditions and its
  separation from the first-order sentences of infinity are inherited from the main entry (theory
  \<open>NK_Infinity\<close>); here the relational choice scheme
  \<open>ACrel\<close> is added as an object formula with its satisfaction condition in an
  @{emph \<open>arbitrary\<close>}
  \<open>\<Sigma>\<close>-standard model, the abstract relative-consistency theorem is derived --- full
  classical
  \<open>HOL\<close> is consistent as soon as @{emph \<open>some\<close>} standard model has Dedekind-infinite
  individuals --- and the universe interfaces are isolated from which the required standard
  model is @{emph \<open>constructed\<close>}: the locale \<open>hol_universe\<close>, and beneath it the more
  primitive Harrison-style locale \<open>harrison_universe\<close>, from which \<open>hol_universe\<close> is in
  turn constructed.
  Completeness for the extension by \<open>DInf\<close> is likewise established here, in plain HOL.
  That the assumptions of these locales are satisfiable is a separate question --- no
  @{emph \<open>plain-HOL\<close>} type answers it: by Cantor's theorem no such type carries the tower of
  full function spaces over an infinite base, and G\"odel's second theorem bars every other
  plain-HOL route (a metatheoretic argument, not formalised; see the document introduction)
  --- and is
  deferred to this entry's final theory, \<open>HOL_in_HOL_Deep_Infinity_ZFC\<close>,
  which instantiates both locales with Paulson's axiomatic set-theoretic universe \<^emph>\<open>V\<close>.  The split makes the
  dependency structure machine-visible: nothing in this theory rests on \<open>ZFC_in_HOL\<close>.\<close>

section \<open>Consistency of full classical HOL: infinity and choice\<close>

text \<open>\<open>NK\<close> already carries extensionality (property f) and typed description.  Adding the
  Dedekind axiom of infinity \<open>DInf\<close> and the axiom of \<^emph>\<open>choice\<close> makes the object logic full
  classical higher-order logic in the sense of Church.  The consistency of the whole package
  is reduced, in one carrier-generic argument, to the existence of a standard frame with
  Dedekind-infinite individuals.\<close>

subsection \<open>The axiom of choice as a relational scheme\<close>

text \<open>Choice is stated, without any new primitive, as the relational scheme
  \<open>AC\<^bsub>\<sigma>,\<tau>\<^esub> = \<^bold>\<Pi>R. (\<^bold>\<Pi>X. \<^bold>\<exists>Y. R\<cdot>X\<cdot>Y) \<^bold>\<supset> (\<^bold>\<exists>F. \<^bold>\<Pi>X. R\<cdot>X\<cdot>(F\<cdot>X))\<close> at every pair of types.\<close>

definition rR where "rR = (5::nat)"
definition rX where "rX = (6::nat)"
definition rY where "rY = (7::nat)"
definition rF where "rF = (8::nat)"

definition ACatom1 :: "ty \<Rightarrow> ty \<Rightarrow> 'p tm" where
  "ACatom1 \<sigma> \<tau> = (((rR\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>\<cdot> (rX\<^sup>f\<^bsub>\<sigma>\<^esub>)) \<^bold>\<cdot> (rY\<^sup>f\<^bsub>\<tau>\<^esub>))"
definition ACatom2 :: "ty \<Rightarrow> ty \<Rightarrow> 'p tm" where
  "ACatom2 \<sigma> \<tau> = (((rR\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>\<cdot> (rX\<^sup>f\<^bsub>\<sigma>\<^esub>)) \<^bold>\<cdot> ((rF\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub>) \<^bold>\<cdot> (rX\<^sup>f\<^bsub>\<sigma>\<^esub>)))"
definition ACprem :: "ty \<Rightarrow> ty \<Rightarrow> 'p tm" where
  "ACprem \<sigma> \<tau> = \<^bold>\<Pi>rX\<^bsub>\<sigma>\<^esub>. \<^bold>\<exists>rY\<^bsub>\<tau>\<^esub>. ACatom1 \<sigma> \<tau>"
definition ACconcl :: "ty \<Rightarrow> ty \<Rightarrow> 'p tm" where
  "ACconcl \<sigma> \<tau> = \<^bold>\<exists>rF\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub>. \<^bold>\<Pi>rX\<^bsub>\<sigma>\<^esub>. ACatom2 \<sigma> \<tau>"
definition ACrel :: "ty \<Rightarrow> ty \<Rightarrow> 'p tm" where
  "ACrel \<sigma> \<tau> = \<^bold>\<Pi>rR\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>\<^esub>. (ACprem \<sigma> \<tau> \<^bold>\<supset> ACconcl \<sigma> \<tau>)"

(*<*)
lemma wff_ACatom1 [intro]: "wff\<^bsub>\<o>\<^esub>(ACatom1 \<sigma> \<tau> :: 'p tm)"
  unfolding ACatom1_def by (rule wff_App[OF wff_App[OF wff_Fre wff_Fre] wff_Fre])
lemma wff_ACatom2 [intro]: "wff\<^bsub>\<o>\<^esub>(ACatom2 \<sigma> \<tau> :: 'p tm)"
  unfolding ACatom2_def
  by (rule wff_App[OF wff_App[OF wff_Fre wff_Fre] wff_App[OF wff_Fre wff_Fre]])
lemma wff_ACprem: "wff\<^bsub>\<o>\<^esub>(ACprem \<sigma> \<tau> :: 'p tm)"
  unfolding ACprem_def by (rule wff_AllN[OF wff_ExN[OF wff_ACatom1]])
lemma wff_ACconcl: "wff\<^bsub>\<o>\<^esub>(ACconcl \<sigma> \<tau> :: 'p tm)"
  unfolding ACconcl_def by (rule wff_ExN[OF wff_AllN[OF wff_ACatom2]])
lemma wff_ACrel: "wff\<^bsub>\<o>\<^esub>(ACrel \<sigma> \<tau> :: 'p tm)"
  unfolding ACrel_def by (rule wff_AllN[OF wff_ImpB[OF wff_ACprem wff_ACconcl]])

lemmas rdefs = rR_def rX_def rY_def rF_def

lemma fvs_ACrel: "fvs (ACrel \<sigma> \<tau> :: 'p tm) = {}"
  by (simp add: ACrel_def ACprem_def ACconcl_def ACatom1_def ACatom2_def
      ExN_def AllN_def Forall_def ImpB_def rdefs)

lemma cwff_ACrel: "cwff \<o> (ACrel \<sigma> \<tau> :: 'p tm)"
  by (rule cwffI[OF wff_ACrel fvs_ACrel])
(*>*)

text \<open>The scheme in full, as for \<open>DInf\<close>: assembled by definitional unfolding, and in its
  locally-nameless normal form:\<close>

lemma ACrel_unfolded:
  "(ACrel \<sigma> \<tau> :: 'p tm)
   = (\<^bold>\<Pi>rR\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>\<^esub>.
       ((\<^bold>\<Pi>rX\<^bsub>\<sigma>\<^esub>. \<^bold>\<exists>rY\<^bsub>\<tau>\<^esub>. (((rR\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>\<cdot> (rX\<^sup>f\<^bsub>\<sigma>\<^esub>)) \<^bold>\<cdot> (rY\<^sup>f\<^bsub>\<tau>\<^esub>)))
        \<^bold>\<supset> (\<^bold>\<exists>rF\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub>. \<^bold>\<Pi>rX\<^bsub>\<sigma>\<^esub>.
             (((rR\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>\<^esub>) \<^bold>\<cdot> (rX\<^sup>f\<^bsub>\<sigma>\<^esub>)) \<^bold>\<cdot> ((rF\<^sup>f\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub>) \<^bold>\<cdot> (rX\<^sup>f\<^bsub>\<sigma>\<^esub>))))))"
  by (simp only: ACrel_def ACprem_def ACconcl_def ACatom1_def ACatom2_def)

lemma ACrel_norm:
  "(ACrel \<sigma> \<tau> :: 'p tm)
   = \<^bold>\<Pi>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>\<^esub>
       ((\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> (\<^bold>\<exists>\<^bsub>\<tau>\<^esub> ((Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd (Suc 0)) \<^bold>\<cdot> Bnd 0)))
        \<^bold>\<supset> (\<^bold>\<exists>\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub> (\<^bold>\<Pi>\<^bsub>\<sigma>\<^esub> ((Bnd (Suc (Suc 0)) \<^bold>\<cdot> Bnd 0) \<^bold>\<cdot> (Bnd (Suc 0) \<^bold>\<cdot> Bnd 0)))))"
  by (simp add: ACrel_def ACprem_def ACconcl_def ACatom1_def ACatom2_def
      ExN_def AllN_def Forall_def ImpB_def rdefs)

subsection \<open>Satisfaction of the choice scheme in an arbitrary standard model\<close>

text \<open>Every instance of the scheme holds in \<^emph>\<open>any\<close> \<open>\<Sigma>\<close>-standard model: the full function
  space supplies the choice function as the \<open>\<lambda>\<close>-abstraction of a meta-level Hilbert
  choice.  (The corresponding satisfaction analysis for \<open>DInf\<close> --- \<open>DInf_sat\<close> and its
  relatives --- lives in the main entry's \<open>NK_Infinity\<close> and is used below unchanged.)\<close>

context standard_model
begin

lemma ACrel_sat:
  assumes xi: "bkkA.asg \<xi>"
  shows "den (ACrel \<sigma> \<tau>) \<xi> = Tv"
proof -
  have body: "den (ACprem \<sigma> \<tau> \<^bold>\<supset> ACconcl \<sigma> \<tau>) (\<xi>(rR\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>\<^esub> := d)) = Tv"
    if d: "Dm (\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>) d" for d
  proof -
    define \<eta> where "\<eta> = \<xi>(rR\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>\<^esub> := d)"
    have ea: "bkkA.asg \<eta>" unfolding \<eta>_def using xi d by (rule bkkA.asg_upd)
    \<comment> \<open>meaning of the premise\<close>
    have prem: "(den (ACprem \<sigma> \<tau>) \<eta> = Tv)
        = (\<forall>a. Dm \<sigma> a \<longrightarrow> (\<exists>b. Dm \<tau> b \<and> (d \<^bold>@ a) \<^bold>@ b = Tv))"
    proof -
      have inner: "(den (ACatom1 \<sigma> \<tau>) ((\<eta>(rX\<^bsub>\<sigma>\<^esub> := a))(rY\<^bsub>\<tau>\<^esub> := b)) = Tv) = ((d \<^bold>@ a) \<^bold>@ b = Tv)"
        if a: "Dm \<sigma> a" and b: "Dm \<tau> b" for a b
      proof -
        define \<rho> where "\<rho> = (\<eta>(rX\<^bsub>\<sigma>\<^esub> := a))(rY\<^bsub>\<tau>\<^esub> := b)"
        have "den (ACatom1 \<sigma> \<tau>) \<rho> = (d \<^bold>@ a) \<^bold>@ b"
          unfolding ACatom1_def by (simp add: den.simps(8) \<rho>_def \<eta>_def upd_def rdefs)
        thus ?thesis by (simp add: \<rho>_def)
      qed
      have step: "(den (\<^bold>\<exists>rY\<^bsub>\<tau>\<^esub>. ACatom1 \<sigma> \<tau>) (\<eta>(rX\<^bsub>\<sigma>\<^esub> := a)) = Tv)
          = (\<exists>b. Dm \<tau> b \<and> (d \<^bold>@ a) \<^bold>@ b = Tv)" if a: "Dm \<sigma> a" for a
      proof -
        have "(den (\<^bold>\<exists>rY\<^bsub>\<tau>\<^esub>. ACatom1 \<sigma> \<tau>) (\<eta>(rX\<^bsub>\<sigma>\<^esub> := a)) = Tv)
            = (\<exists>b. Dm \<tau> b \<and> den (ACatom1 \<sigma> \<tau>) ((\<eta>(rX\<^bsub>\<sigma>\<^esub> := a))(rY\<^bsub>\<tau>\<^esub> := b)) = Tv)"
          by (rule sat_ExN[OF wff_ACatom1 bkkA.asg_upd[OF ea a]])
        thus ?thesis using inner[OF a] by (simp cong: conj_cong)
      qed
      have "(den (ACprem \<sigma> \<tau>) \<eta> = Tv)
          = (\<forall>a. Dm \<sigma> a \<longrightarrow> den (\<^bold>\<exists>rY\<^bsub>\<tau>\<^esub>. ACatom1 \<sigma> \<tau>) (\<eta>(rX\<^bsub>\<sigma>\<^esub> := a)) = Tv)"
        unfolding ACprem_def by (rule sat_AllN[OF wff_ExN[OF wff_ACatom1] ea])
      thus ?thesis using step by simp
    qed
    \<comment> \<open>the conclusion, with the choice function \<open>Lm \<sigma> (\<lambda>x. SOME y. \<dots>)\<close> as witness; it lands
       in the full function space by @{thm Lm_dom}\<close>
    have concl: "den (ACconcl \<sigma> \<tau>) \<eta> = Tv"
      if P: "\<forall>a. Dm \<sigma> a \<longrightarrow> (\<exists>b. Dm \<tau> b \<and> (d \<^bold>@ a) \<^bold>@ b = Tv)"
    proof -
      define g where "g = Lm \<sigma> (\<lambda>x. SOME y. Dm \<tau> y \<and> (d \<^bold>@ x) \<^bold>@ y = Tv)"
      have resp: "Dm \<tau> (SOME y. Dm \<tau> y \<and> (d \<^bold>@ x) \<^bold>@ y = Tv)" if x: "Dm \<sigma> x" for x
      proof -
        from P x have "\<exists>y. Dm \<tau> y \<and> (d \<^bold>@ x) \<^bold>@ y = Tv" by blast
        from someI_ex[OF this] show ?thesis by simp
      qed
      have gdom: "Dm (\<sigma> \<^bold>\<Rightarrow> \<tau>) g"
        unfolding g_def by (rule Lm_dom) (rule resp)
      have gapp: "(d \<^bold>@ a) \<^bold>@ (g \<^bold>@ a) = Tv" if a: "Dm \<sigma> a" for a
      proof -
        have e: "g \<^bold>@ a = (SOME y. Dm \<tau> y \<and> (d \<^bold>@ a) \<^bold>@ y = Tv)"
          unfolding g_def by (rule beta_Lm[OF resp a])
        from P a have ex: "\<exists>y. Dm \<tau> y \<and> (d \<^bold>@ a) \<^bold>@ y = Tv" by blast
        from someI_ex[OF ex] show ?thesis by (simp add: e)
      qed
      have inner2: "(den (ACatom2 \<sigma> \<tau>) ((\<eta>(rF\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub> := g))(rX\<^bsub>\<sigma>\<^esub> := a)) = Tv)
          = ((d \<^bold>@ a) \<^bold>@ (g \<^bold>@ a) = Tv)" if a: "Dm \<sigma> a" for a
      proof -
        define \<rho> where "\<rho> = (\<eta>(rF\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub> := g))(rX\<^bsub>\<sigma>\<^esub> := a)"
        have "den (ACatom2 \<sigma> \<tau>) \<rho> = (d \<^bold>@ a) \<^bold>@ (g \<^bold>@ a)"
          unfolding ACatom2_def by (simp add: den.simps(8) \<rho>_def \<eta>_def upd_def rdefs)
        thus ?thesis by (simp add: \<rho>_def)
      qed
      have step2: "(den (\<^bold>\<Pi>rX\<^bsub>\<sigma>\<^esub>. ACatom2 \<sigma> \<tau>) (\<eta>(rF\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub> := g)) = Tv)
          = (\<forall>a. Dm \<sigma> a \<longrightarrow> (d \<^bold>@ a) \<^bold>@ (g \<^bold>@ a) = Tv)"
      proof -
        have "(den (\<^bold>\<Pi>rX\<^bsub>\<sigma>\<^esub>. ACatom2 \<sigma> \<tau>) (\<eta>(rF\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub> := g)) = Tv)
            = (\<forall>a. Dm \<sigma> a \<longrightarrow> den (ACatom2 \<sigma> \<tau>) ((\<eta>(rF\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub> := g))(rX\<^bsub>\<sigma>\<^esub> := a)) = Tv)"
          by (rule sat_AllN[OF wff_ACatom2 bkkA.asg_upd[OF ea gdom]])
        thus ?thesis using inner2 by simp
      qed
      have "(den (ACconcl \<sigma> \<tau>) \<eta> = Tv)
          = (\<exists>k. Dm (\<sigma> \<^bold>\<Rightarrow> \<tau>) k \<and> den (\<^bold>\<Pi>rX\<^bsub>\<sigma>\<^esub>. ACatom2 \<sigma> \<tau>) (\<eta>(rF\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau>\<^esub> := k)) = Tv)"
        unfolding ACconcl_def by (rule sat_ExN[OF wff_AllN[OF wff_ACatom2] ea])
      thus ?thesis using gdom step2 gapp by auto
    qed
    have imp: "(den (ACprem \<sigma> \<tau> \<^bold>\<supset> ACconcl \<sigma> \<tau>) \<eta> = Tv)
        = ((den (ACprem \<sigma> \<tau>) \<eta> = Tv) \<longrightarrow> (den (ACconcl \<sigma> \<tau>) \<eta> = Tv))"
      by (rule sat_ImpBB[OF wff_ACprem wff_ACconcl ea])
    have "den (ACprem \<sigma> \<tau> \<^bold>\<supset> ACconcl \<sigma> \<tau>) \<eta> = Tv"
      unfolding imp using prem concl by blast
    thus ?thesis by (simp add: \<eta>_def)
  qed
  have "(den (ACrel \<sigma> \<tau>) \<xi> = Tv)
      = (\<forall>d. Dm (\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>) d
             \<longrightarrow> den (ACprem \<sigma> \<tau> \<^bold>\<supset> ACconcl \<sigma> \<tau>) (\<xi>(rR\<^bsub>\<sigma> \<^bold>\<Rightarrow> \<tau> \<^bold>\<Rightarrow> \<o>\<^esub> := d)) = Tv)"
    unfolding ACrel_def by (rule sat_AllN[OF wff_ImpB[OF wff_ACprem wff_ACconcl] xi])
  thus "den (ACrel \<sigma> \<tau>) \<xi> = Tv" using body by simp
qed
end

text \<open>\<^bold>\<open>The relative-consistency theorem, abstractly.\<close>  Suppose \<^emph>\<open>some\<close> \<^emph>\<open>standard\<close>
  \<open>\<Sigma>\<close>-model has an injective but not surjective self-map of its individuals --- that is,
  Dedekind-infinitely many individuals.  Then full classical \<open>HOL\<close> is consistent.
  Consistency is the predicate \<open>con\<close> of the main entry, defined by
  \<open>con \<Phi> \<longleftrightarrow> \<not> (\<Phi> \<turnstile> \<^bold>\<bottom>)\<close>: the conclusion below states that \<open>NK\<close> cannot derive falsity
  from \<open>DInf\<close> together with all instances of \<open>ACrel\<close>.  The context is pure (the axioms use
  no parameters), so over an infinite signature \<open>con \<Phi>\<close> and \<open>\<not> (\<Phi> \<tturnstile> \<^bold>\<bottom>)\<close> coincide
  (@{thm [source] fprov_eq_bprov}), and the caveat on \<open>con\<close> for impure contexts (main entry,
  \<open>NK_Infinity\<close>) does not apply.  The proof works for an \<^emph>\<open>arbitrary\<close> such model, whatever
  type its elements come from, and uses no set theory.  What plain HOL cannot supply is the
  premise --- a standard model with infinitely many individuals; producing one is the task
  of the set-theoretic theory that concludes this entry.\<^footnote>\<open>Plain HOL has infinite
  @{emph \<open>types\<close>}, and every single level \<open>nat\<close>, \<open>nat \<Rightarrow> bool\<close>, \<open>\<dots>\<close> of the full tower
  exists as a type.  What it lacks is @{emph \<open>one carrier\<close>} for the whole tower at once: the
  object types are values of the datatype \<open>ty\<close>, so any model formalised here --- the locale
  @{locale standard_model} included --- interprets all domains inside a single carrier type
  \<open>'u\<close>, and over infinite individuals with full function spaces that carrier must exceed
  every level of the tower, whereas every type plain HOL can construct is bounded in
  cardinality by some finite tower of function spaces over \<open>ind\<close> (a metatheoretic fact about
  HOL's type constructors, not formalised).  A Henkin model avoids the cardinality
  obstruction, but its sparse function domain \<open>D\<^bsub>\<iota> \<^bold>\<Rightarrow> \<iota>\<^esub>\<close> need not contain the self-map
  that \<open>DInf\<close> asserts --- the main entry's \<open>henkin_scheme_refutes_DInf\<close> gives a Henkin
  model with infinitely many individuals in which \<open>DInf\<close> is false --- and the term-model
  construction, which does produce a Henkin model of \<open>DInf\<close>, takes the consistency of
  \<open>DInf\<close> as its premise.  That every other plain-HOL route fails as well is G\"odel's second
  theorem (see the introduction).\<close>\<close>

theorem con_full_HOL_rel:
  fixes Dm :: "ty \<Rightarrow> 'u \<Rightarrow> bool" and Ap :: "'u \<Rightarrow> 'u \<Rightarrow> 'u"
    and Lm :: "ty \<Rightarrow> ('u \<Rightarrow> 'u) \<Rightarrow> 'u" and Tv Fv Ngv Dsv :: 'u
    and Iv Ev Piv :: "ty \<Rightarrow> 'u" and Jv :: "'p \<Rightarrow> ty \<Rightarrow> 'u"
  assumes M: "standard_model Dm Ap Lm Tv Fv Ngv Dsv Iv Ev Piv Jv"
    and inf: "\<exists>d. Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) d
                  \<and> (\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (Ap d a = Ap d b \<longrightarrow> a = b)))
                  \<and> (\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> Ap d z \<noteq> c))"
  shows "con (insert (DInf :: 'p tm) (range (\<lambda>(\<sigma>,\<tau>). ACrel \<sigma> \<tau>)))"
proof -
  interpret standard_model Dm Ap Lm Tv Fv Ngv Dsv Iv Ev Piv Jv by (rule M)
  \<comment> \<open>the constants inhabit their domains, so a domain-respecting assignment exists\<close>
  define \<xi> :: "nat \<Rightarrow> ty \<Rightarrow> 'u" where "\<xi> = (\<lambda>n \<rho>. Jv undefined \<rho>)"
  have xi: "bkkA.asg \<xi>" by (simp add: \<xi>_def bkkA.asg_def Jv_dom)
  from inf obtain d where d: "Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) d"
    and dinj: "\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (Ap d a = Ap d b \<longrightarrow> a = b))"
    and dns: "\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> Ap d z \<noteq> c)" by blast
  have satD: "den (DInf :: 'p tm) \<xi> = Tv" by (rule DInf_sat[OF xi d dinj dns])
  have satAC: "den (ACrel \<sigma> \<tau> :: 'p tm) \<xi> = Tv" for \<sigma> \<tau> by (rule ACrel_sat[OF xi])
  show ?thesis
    by (rule model_con[OF xi]) (use wff_DInf wff_ACrel satD satAC in auto)
qed

text \<open>Completeness carries over to the axiomatic extension: \<open>{DInf}\<close> is
  a finite context, so @{thm [source] completeness_hyps_open_finite} applies ---
  free variables are allowed in the conclusion, the carrier and the signature are any infinite
  types, and purity is automatic.  Any formula true in every infinite-carrier model of \<open>DInf\<close>
  is thus already derivable from \<open>DInf\<close> in \<open>NK\<close>, and with soundness the two coincide ---
  established by the plain-HOL completeness of the main entry, with no set universe.\<close>

theorem NK_completeness_DInf:
  fixes A :: "'p::infinite tm"
  assumes "wff\<^bsub>\<o>\<^esub>(A)" and "{DInf} \<Turnstile>('u::infinite) A"
  shows "{DInf} \<turnstile> A"
proof (rule completeness_hyps_open_finite[OF _ _ assms(1) assms(2)])
  show "finite {DInf :: 'p tm}" by simp
next
  fix B :: "'p tm" assume "B \<in> {DInf}"
  thus "wff\<^bsub>\<o>\<^esub>(B)" by (simp add: wff_DInf)
qed

theorem sound_and_complete_DInf:
  fixes A :: "'p::infinite tm"
  assumes "wff\<^bsub>\<o>\<^esub>(A)"
  shows "{DInf} \<turnstile> A \<longleftrightarrow> {DInf} \<Turnstile>('u::infinite) A"
  using assms NK_completeness_DInf soundness_sat by blast

text \<open>Model existence for the extension, likewise in plain HOL: from \<open>con {DInf}\<close> as an
  @{emph \<open>explicit hypothesis\<close>}, a countable \<open>\<Sigma>\<close>-Henkin model of \<open>DInf\<close> over a countable
  signature, by the main entry's @{thm [source] countable_henkin_sat}.  The hypothesis is
  what this development does not supply in plain HOL; the set-theoretic companion theory discharges it
  (@{text con_DInf}) and so obtains the model outright.\<close>

theorem countable_henkin_model_DInf_of_con:
  assumes "con ({DInf} :: 'p::{countable,infinite} tm set)"
  obtains Dm Ap
      and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p::{countable,infinite} tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
      and vl \<xi>
  where "bkk_model Dm Ap Ee vl" "countable {x. \<exists>\<tau>. Dm \<tau> x}"
        "app_struct.asg Dm \<xi>" "vl (Ee \<xi> (DInf :: 'p tm))"
  by (rule countable_henkin_sat[OF cwff_DInf assms])


section \<open>A smaller interface: the universe locale\<close>

text \<open>We replace the premise of @{thm [source] con_full_HOL_rel} by a smaller interface.
  Instead of \<^emph>\<open>assuming\<close> the logical constants (as \<open>standard_model\<close> does), the locale
  \<open>hol_universe\<close> adds Dedekind-infinite individuals to the constants-construction interface
  @{locale lambda_universe} of the main entry: a universe with full function spaces,
  booleans, extensionality and a domain-respecting parameter interpretation, over which
  the constants are @{emph \<open>constructed\<close>}.  Any model of this interface --- the final
  theory provides one over \<open>V\<close> --- yields the relative consistency of full \<open>HOL\<close>.  (The
  interface has fewer primitives; no comparison of logical strength with \<open>standard_model\<close>
  is formalised.)\<close>

locale hol_universe = lambda_universe Dm Ap Lm Tv Fv Jv
  for Dm :: "ty \<Rightarrow> 'u \<Rightarrow> bool" and Ap :: "'u \<Rightarrow> 'u \<Rightarrow> 'u"
    and Lm :: "ty \<Rightarrow> ('u \<Rightarrow> 'u) \<Rightarrow> 'u" and Tv Fv :: 'u and Jv :: "'p \<Rightarrow> ty \<Rightarrow> 'u" +
  assumes ind_inf: "\<exists>d. Dm (\<iota> \<^bold>\<Rightarrow> \<iota>) d
                     \<and> (\<forall>a. Dm \<iota> a \<longrightarrow> (\<forall>b. Dm \<iota> b \<longrightarrow> (Ap d a = Ap d b \<longrightarrow> a = b)))
                     \<and> (\<exists>c. Dm \<iota> c \<and> (\<forall>z. Dm \<iota> z \<longrightarrow> Ap d z \<noteq> c))"
begin

theorem con_full_HOL_universe:
  "con (insert (DInf :: 'p tm) (range (\<lambda>(\<sigma>,\<tau>). ACrel \<sigma> \<tau>)))"
  by (rule con_full_HOL_rel[OF is_standard_model ind_inf])

end

section \<open>A more primitive interface: a Harrison-style universe axiom\<close>

text \<open>Harrison's self-verification of HOL Light \<^cite>\<open>Harrison06\<close> proves soundness and
  consistency of HOL Light's kernel twice, without its axiom of infinity inside HOL Light and
  with it in a meta-logic strengthened by a single \<^emph>\<open>universe axiom\<close>, stated as
  a cardinality condition: a type strictly larger than the natural numbers and closed under
  exponentiation of smaller cardinalities.  The
  locale \<open>harrison_universe\<close> is our rendering of that axiom, one level below
  \<open>hol_universe\<close>: it mentions neither types, domains, application nor abstraction.  Fixed
  are an injective pairing \<open>pr\<close>, an injective coding \<open>enc\<close> of the \<^emph>\<open>small\<close> collections
  \<open>Sm\<close>, and a small Dedekind-infinite collection \<open>D0\<close> of individuals; smallness is closed
  downwards, under products and --- the strong-limit core of Harrison's axiom --- under
  \<^emph>\<open>coded power collections\<close> (\<open>Sm_pow\<close>).\<^footnote>\<open>In effect this axiom postulates a fresh base
  type \<open>v\<close> that gathers the domains of the whole type hierarchy over \<open>\<iota>\<close> and \<open>\<o>\<close>, so that
  every finite-type domain embeds into it.  The subtlety is that \<open>v\<close> is closed only under the
  operations those finite types require --- pairing and \<^emph>\<open>small\<close> (coded) power collections ---
  and \<^emph>\<open>not\<close> under its own full function space \<open>v \<^bold>\<Rightarrow> \<o>\<close>, which by Cantor would be strictly
  larger.  This restricted closure, rather than a full powerset, keeps the assumptions weak,
  informally at the level of a strong limit; which cardinal hypothesis the locale corresponds
  to exactly is left open (a metatheoretic remark).\<close>  From these data alone the whole
  \<open>hol_universe\<close> structure is @{emph \<open>constructed\<close>}: domains as collections of coded functional
  graphs, abstraction by coding, application by decoding.\<close>

locale harrison_universe =
  fixes pr :: "'u \<Rightarrow> 'u \<Rightarrow> 'u" and enc :: "('u \<Rightarrow> bool) \<Rightarrow> 'u"
    and Sm :: "('u \<Rightarrow> bool) \<Rightarrow> bool" and D0 :: "'u \<Rightarrow> bool"
  assumes pr_inj: "pr a b = pr c d \<Longrightarrow> a = c \<and> b = d"
    and enc_inj: "\<lbrakk>Sm X; Sm Y; enc X = enc Y\<rbrakk> \<Longrightarrow> X = Y"
    and Sm_sub: "\<lbrakk>Sm X; Y \<le> X\<rbrakk> \<Longrightarrow> Sm Y"
    and Sm_prod: "\<lbrakk>Sm X; Sm Y\<rbrakk> \<Longrightarrow> Sm (\<lambda>z. \<exists>a b. X a \<and> Y b \<and> z = pr a b)"
    and Sm_pow: "Sm X \<Longrightarrow> Sm (\<lambda>z. \<exists>Y. Y \<le> X \<and> Sm Y \<and> z = enc Y)"
    and Sm_D0: "Sm D0"
    and D0_inf: "\<exists>f c. (\<forall>a. D0 a \<longrightarrow> D0 (f a))
                     \<and> (\<forall>a b. D0 a \<longrightarrow> D0 b \<longrightarrow> f a = f b \<longrightarrow> a = b)
                     \<and> D0 c \<and> (\<forall>a. D0 a \<longrightarrow> f a \<noteq> c)"
begin

text \<open>Smallness of the empty collection need not be assumed: it is a sub-collection of the
  small \<open>D0\<close>.\<close>

lemma Sm_empty: "Sm (\<lambda>_. False)"
  by (rule Sm_sub[OF Sm_D0]) (simp add: le_fun_def)

text \<open>The carrier as a whole is not small: were it small, every collection would be (downward
  closure), \<open>enc\<close> would be injective on all of them, and Cantor's diagonal would be coded.
  So the closure under coded powers is a closure under powers of \<^emph>\<open>small\<close> collections only,
  never under the carrier's own full function space.\<close>

lemma not_Sm_UNIV: "\<not> Sm (\<lambda>_. True)"
proof
  assume "Sm (\<lambda>_. True)"
  hence all: "Sm Y" for Y by (rule Sm_sub) (simp add: le_fun_def)
  hence inj: "inj enc" by (intro injI) (rule enc_inj)
  define D where "D = (\<lambda>x. \<not> inv enc x x)"
  have "D (enc D) = (\<not> D (enc D))"
    using inv_f_f[OF inj, of D] unfolding D_def by metis
  thus False by blast
qed

subsection \<open>Truth values, domains, abstraction, application\<close>

text \<open>The truth values are the first stages of the cumulative hierarchy in miniature: \<open>HTv\<close>
  codes the empty collection, \<open>HFv\<close> its singleton.  Both collections are small --- the empty
  one by \<open>Sm_empty\<close>, its singleton as the coded power collection of the empty one
  (\<open>Sm_pow\<close>) --- and \<open>enc_inj\<close> keeps the two codes apart.  A function domain consists of the codes of the
  functional graphs over the argument domain; application decodes, abstraction codes.\<close>

definition HTv :: 'u where "HTv = enc (\<lambda>_. False)"
definition HFv :: 'u where "HFv = enc (\<lambda>z. z = HTv)"

primrec HD :: "ty \<Rightarrow> 'u \<Rightarrow> bool" where
  "HD \<iota> = D0"
| "HD \<o> = (\<lambda>x. x = HTv \<or> x = HFv)"
| "HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) = (\<lambda>x. \<exists>g. (\<forall>a. HD \<sigma> a \<longrightarrow> HD \<tau> (g a))
                        \<and> x = enc (\<lambda>z. \<exists>a. HD \<sigma> a \<and> z = pr a (g a)))"

definition Hgr :: "ty \<Rightarrow> ('u \<Rightarrow> 'u) \<Rightarrow> 'u \<Rightarrow> bool" where
  "Hgr \<sigma> g = (\<lambda>z. \<exists>a. HD \<sigma> a \<and> z = pr a (g a))"
definition HLm :: "ty \<Rightarrow> ('u \<Rightarrow> 'u) \<Rightarrow> 'u" where "HLm \<sigma> g = enc (Hgr \<sigma> g)"
text \<open>The \<open>THE\<close> below is Isabelle's @{emph \<open>definite description\<close>} at the meta-level ---
  unique choice, not a choice principle; decoding is well-defined by \<open>enc_inj\<close>.  (The
  \<open>SOME\<close> in \<open>HJv\<close> is meta-level Hilbert choice of Isabelle/HOL.  Neither adds an axiom to
  the embedded object logic.)\<close>

definition Hdec :: "'u \<Rightarrow> 'u \<Rightarrow> bool" where "Hdec x = (THE X. Sm X \<and> enc X = x)"
definition HAp :: "'u \<Rightarrow> 'u \<Rightarrow> 'u" where "HAp f a = (THE b. Hdec f (pr a b))"
definition HJv :: "'p \<Rightarrow> ty \<Rightarrow> 'u" where "HJv p \<sigma> = (SOME d. HD \<sigma> d)"

lemma HD_Fun: "HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) x \<longleftrightarrow> (\<exists>g. (\<forall>a. HD \<sigma> a \<longrightarrow> HD \<tau> (g a)) \<and> x = HLm \<sigma> g)"
  by (simp add: HLm_def Hgr_def)

subsection \<open>Every domain is small and inhabited\<close>

lemma Sm_singleton_HTv: "Sm (\<lambda>z. z = HTv)"
proof -
  have "(\<lambda>z. \<exists>Y. Y \<le> (\<lambda>_. False) \<and> Sm Y \<and> z = enc Y) = (\<lambda>z. z = HTv)"
  proof (rule ext)
    fix z show "(\<exists>Y. Y \<le> (\<lambda>_. False) \<and> Sm Y \<and> z = enc Y) = (z = HTv)"
    proof
      assume "\<exists>Y. Y \<le> (\<lambda>_. False) \<and> Sm Y \<and> z = enc Y"
      then obtain Y where "Y \<le> (\<lambda>_. False)" and z: "z = enc Y" by blast
      from this(1) have "Y = (\<lambda>_. False)" by (auto simp: le_fun_def fun_eq_iff)
      with z show "z = HTv" by (simp add: HTv_def)
    next
      assume "z = HTv"
      hence "(\<lambda>_. False) \<le> (\<lambda>_. False) \<and> Sm (\<lambda>_. False) \<and> z = enc (\<lambda>_. False)"
        using Sm_empty by (simp add: HTv_def)
      thus "\<exists>Y. Y \<le> (\<lambda>_. False) \<and> Sm Y \<and> z = enc Y" by blast
    qed
  qed
  with Sm_pow[OF Sm_empty] show ?thesis by simp
qed

lemma HTv_neq_HFv: "HTv \<noteq> HFv"
proof
  assume "HTv = HFv"
  hence "(\<lambda>_. False) = (\<lambda>z. z = HTv)"
    using enc_inj[OF Sm_empty Sm_singleton_HTv] HTv_def HFv_def by metis
  from fun_cong[OF this, of HTv] show False by simp
qed

lemma Sm_bool: "Sm (HD \<o>)"
proof -
  have sub: "Y = (\<lambda>_. False) \<or> Y = (\<lambda>z. z = HTv)" if le: "Y \<le> (\<lambda>z. z = HTv)" for Y
  proof -
    have imp: "Y w \<Longrightarrow> w = HTv" for w using le_funD[OF le, of w] by simp
    show ?thesis
    proof (cases "Y HTv")
      case True
      have "Y = (\<lambda>z. z = HTv)" by (rule ext) (use imp True in blast)
      thus ?thesis ..
    next
      case False
      have "Y = (\<lambda>_. False)" by (rule ext) (use imp False in blast)
      thus ?thesis ..
    qed
  qed
  have "(\<lambda>z. \<exists>Y. Y \<le> (\<lambda>z. z = HTv) \<and> Sm Y \<and> z = enc Y) = HD \<o>"
  proof (rule ext)
    fix z show "(\<exists>Y. Y \<le> (\<lambda>z. z = HTv) \<and> Sm Y \<and> z = enc Y) = HD \<o> z"
    proof
      assume "\<exists>Y. Y \<le> (\<lambda>z. z = HTv) \<and> Sm Y \<and> z = enc Y"
      then obtain Y where "Y \<le> (\<lambda>z. z = HTv)" and z: "z = enc Y" by blast
      from sub[OF this(1)] z show "HD \<o> z" by (auto simp: HTv_def HFv_def)
    next
      assume "HD \<o> z"
      then consider "z = HTv" | "z = HFv" by auto
      thus "\<exists>Y. Y \<le> (\<lambda>z. z = HTv) \<and> Sm Y \<and> z = enc Y"
      proof cases
        case 1
        hence "(\<lambda>_. False) \<le> (\<lambda>z. z = HTv) \<and> Sm (\<lambda>_. False) \<and> z = enc (\<lambda>_. False)"
          using Sm_empty by (simp add: le_fun_def HTv_def)
        thus ?thesis by blast
      next
        case 2
        hence "(\<lambda>z. z = HTv) \<le> (\<lambda>z. z = HTv) \<and> Sm (\<lambda>z. z = HTv) \<and> z = enc (\<lambda>z. z = HTv)"
          using Sm_singleton_HTv by (simp add: HFv_def)
        thus ?thesis by blast
      qed
    qed
  qed
  with Sm_pow[OF Sm_singleton_HTv] show ?thesis by simp
qed

text \<open>The function-space case is the Harrison core: every coded graph is a small
  subcollection of the product of the two domains, so the domain of codes sits inside the
  coded power collection of that product.\<close>

lemma Sm_HD: "Sm (HD \<sigma>)"
proof (induction \<sigma>)
  case Ind show ?case by (simp add: Sm_D0)
next
  case Bool show ?case by (rule Sm_bool)
next
  case (Fun \<sigma> \<tau>)
  let ?P = "\<lambda>z. \<exists>a b. HD \<sigma> a \<and> HD \<tau> b \<and> z = pr a b"
  have "HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) \<le> (\<lambda>z. \<exists>Y. Y \<le> ?P \<and> Sm Y \<and> z = enc Y)"
  proof (intro le_funI le_boolI)
    fix x assume "HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) x"
    hence "\<exists>g. (\<forall>a. HD \<sigma> a \<longrightarrow> HD \<tau> (g a)) \<and> x = HLm \<sigma> g"
      by (simp add: HLm_def Hgr_def)
    then obtain g where g: "\<forall>a. HD \<sigma> a \<longrightarrow> HD \<tau> (g a)" and x: "x = HLm \<sigma> g" by blast
    have le: "Hgr \<sigma> g \<le> ?P" using g by (auto simp: Hgr_def le_fun_def)
    have "Sm (Hgr \<sigma> g)" by (rule Sm_sub[OF Sm_prod[OF Fun.IH] le])
    with le x show "\<exists>Y. Y \<le> ?P \<and> Sm Y \<and> x = enc Y" by (auto simp: HLm_def)
  qed
  from Sm_sub[OF Sm_pow[OF Sm_prod[OF Fun.IH]] this] show ?case .
qed

lemma HLm_dom: assumes "\<And>d. HD \<sigma> d \<Longrightarrow> HD \<tau> (h d)" shows "HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) (HLm \<sigma> h)"
  unfolding HD_Fun using assms by blast

lemma HD_ne: "\<exists>x. HD \<sigma> x"
proof (induction \<sigma>)
  case Ind show ?case using D0_inf by auto
next
  case Bool show ?case by auto
next
  case (Fun \<sigma> \<tau>)
  from Fun.IH(2) obtain w where w: "HD \<tau> w" by blast
  have "HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) (HLm \<sigma> (\<lambda>_. w))" by (rule HLm_dom) (rule w)
  thus ?case by blast
qed

subsection \<open>Decoding is inverse to coding, and the frame conditions follow\<close>

lemma Hdec_enc: assumes "Sm X" shows "Hdec (enc X) = X"
  unfolding Hdec_def by (rule the_equality) (use assms enc_inj in \<open>blast+\<close>)

lemma Hgr_pr: assumes "HD \<sigma> a" shows "Hgr \<sigma> h (pr a b) \<longleftrightarrow> b = h a"
  using assms by (auto simp: Hgr_def dest: pr_inj)

lemma Sm_Hgr: assumes "\<And>d. HD \<sigma> d \<Longrightarrow> HD \<tau> (h d)" shows "Sm (Hgr \<sigma> h)"
proof (rule Sm_sub[OF Sm_prod[OF Sm_HD Sm_HD]])
  show "Hgr \<sigma> h \<le> (\<lambda>z. \<exists>a b. HD \<sigma> a \<and> HD \<tau> b \<and> z = pr a b)"
    using assms by (auto simp: Hgr_def le_fun_def)
qed

lemma HAp_HLm: assumes sm: "Sm (Hgr \<sigma> h)" and a: "HD \<sigma> a" shows "HAp (HLm \<sigma> h) a = h a"
  unfolding HAp_def HLm_def Hdec_enc[OF sm]
  by (rule the_equality) (simp_all add: Hgr_pr[OF a])

lemma HD_FunE:
  assumes f: "HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) f"
  shows "\<exists>g. (\<forall>a. HD \<sigma> a \<longrightarrow> HD \<tau> (g a)) \<and> f = HLm \<sigma> g \<and> (\<forall>a. HD \<sigma> a \<longrightarrow> HAp f a = g a)"
proof -
  from f have "\<exists>g. (\<forall>a. HD \<sigma> a \<longrightarrow> HD \<tau> (g a)) \<and> f = HLm \<sigma> g"
    by (simp add: HLm_def Hgr_def)
  then obtain g where g: "\<forall>a. HD \<sigma> a \<longrightarrow> HD \<tau> (g a)" and fe: "f = HLm \<sigma> g" by blast
  have sm: "Sm (Hgr \<sigma> g)" by (rule Sm_Hgr) (use g in blast)
  have "\<forall>a. HD \<sigma> a \<longrightarrow> HAp f a = g a" unfolding fe using HAp_HLm[OF sm] by blast
  with g fe show ?thesis by blast
qed

lemma HAp_dom: assumes f: "HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) f" and a: "HD \<sigma> a" shows "HD \<tau> (HAp f a)"
proof -
  from HD_FunE[OF f] obtain g where g: "\<forall>a. HD \<sigma> a \<longrightarrow> HD \<tau> (g a)"
    and app: "\<forall>a. HD \<sigma> a \<longrightarrow> HAp f a = g a" by blast
  from g app a show ?thesis by auto
qed

lemma HAp_ext:
  assumes g: "HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) g" and k: "HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) k"
    and e: "\<And>a. HD \<sigma> a \<Longrightarrow> HAp g a = HAp k a"
  shows "g = k"
proof -
  from HD_FunE[OF g] obtain g0 where g0: "g = HLm \<sigma> g0"
    and appg: "\<forall>a. HD \<sigma> a \<longrightarrow> HAp g a = g0 a" by blast
  from HD_FunE[OF k] obtain k0 where k0: "k = HLm \<sigma> k0"
    and appk: "\<forall>a. HD \<sigma> a \<longrightarrow> HAp k a = k0 a" by blast
  have gk: "g0 a = k0 a" if "HD \<sigma> a" for a
    using appg appk e[OF that] that by simp
  have "Hgr \<sigma> g0 = Hgr \<sigma> k0" by (rule ext) (auto simp: Hgr_def gk)
  thus ?thesis by (simp add: g0 k0 HLm_def)
qed

lemma HJv_dom: "HD \<sigma> (HJv p \<sigma>)"
  unfolding HJv_def by (rule someI_ex[OF HD_ne])

text \<open>Dedekind infinity transfers from the meta-level self-map \<open>f\<close> of \<open>D0\<close> to the object
  level: the witness in \<open>HD (\<iota> \<^bold>\<Rightarrow> \<iota>)\<close> is its coded graph \<open>HLm \<iota> f\<close>.\<close>

lemma HD_inf:
  "\<exists>d. HD (\<iota> \<^bold>\<Rightarrow> \<iota>) d
     \<and> (\<forall>a. HD \<iota> a \<longrightarrow> (\<forall>b. HD \<iota> b \<longrightarrow> (HAp d a = HAp d b \<longrightarrow> a = b)))
     \<and> (\<exists>c. HD \<iota> c \<and> (\<forall>z. HD \<iota> z \<longrightarrow> HAp d z \<noteq> c))"
proof -
  from D0_inf obtain f c where f: "\<forall>a. D0 a \<longrightarrow> D0 (f a)"
    and inj: "\<forall>a b. D0 a \<longrightarrow> D0 b \<longrightarrow> f a = f b \<longrightarrow> a = b"
    and c: "D0 c" and ns: "\<forall>a. D0 a \<longrightarrow> f a \<noteq> c" by blast
  have sm: "Sm (Hgr \<iota> f)" by (rule Sm_Hgr[where \<tau> = \<iota>]) (use f in simp)
  have dty: "HD (\<iota> \<^bold>\<Rightarrow> \<iota>) (HLm \<iota> f)" by (rule HLm_dom) (use f in simp)
  have dapp: "\<And>a. HD \<iota> a \<Longrightarrow> HAp (HLm \<iota> f) a = f a" by (rule HAp_HLm[OF sm])
  have "\<forall>a. HD \<iota> a \<longrightarrow> (\<forall>b. HD \<iota> b \<longrightarrow> (HAp (HLm \<iota> f) a = HAp (HLm \<iota> f) b \<longrightarrow> a = b))"
    using inj by (simp add: dapp)
  moreover have "\<exists>c'. HD \<iota> c' \<and> (\<forall>z. HD \<iota> z \<longrightarrow> HAp (HLm \<iota> f) z \<noteq> c')"
    using c ns by (auto simp: dapp intro!: exI[of _ c])
  ultimately show ?thesis using dty by blast
qed

subsection \<open>Every Harrison universe is a \<open>hol_universe\<close>\<close>

theorem harrison_hol_universe: "hol_universe HD HAp HLm HTv HFv (HJv :: 'p \<Rightarrow> ty \<Rightarrow> 'u)"
proof unfold_locales
  show "\<And>\<sigma> \<tau> g k. HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) g \<Longrightarrow> HD (\<sigma> \<^bold>\<Rightarrow> \<tau>) k \<Longrightarrow>
         (\<And>a. HD \<sigma> a \<Longrightarrow> HAp g a = HAp k a) \<Longrightarrow> g = k" by (rule HAp_ext)
  show "\<And>a. HD \<o> a \<longleftrightarrow> a = HTv \<or> a = HFv" by simp
qed(safe intro!: HD_inf HJv_dom HTv_neq_HFv HAp_dom HLm_dom HAp_HLm[OF Sm_Hgr])

lemmas harrison_standard_model =
  lambda_universe.is_standard_model[OF hol_universe.axioms(1)[OF harrison_hol_universe]]

theorem con_full_HOL_harrison:
  "con (insert (DInf :: 'p tm) (range (\<lambda>(\<sigma>,\<tau>). ACrel \<sigma> \<tau>)))"
  by (rule hol_universe.con_full_HOL_universe[OF harrison_hol_universe])

end

end


==> anc/HOL_in_HOL_Deep_Infinity_ZFC/HOL_in_HOL_Deep_Infinity_ZFC.thy <==
theory HOL_in_HOL_Deep_Infinity_ZFC
  imports HOL_Universe "ZFC_in_HOL.ZFC_Cardinals" "ZFC_in_HOL.Kirby"
begin

section \<open>The set-theoretic instantiation: \<open>V\<close> as a \<open>hol_universe\<close>\<close>

text \<open>This theory supplies the one ingredient the abstract half \<open>HOL_Universe\<close> leaves open: a
  type satisfying the \<open>hol_universe\<close> assumptions.  Over Paulson's \<^session>\<open>ZFC_in_HOL\<close> the
  individuals are interpreted as the finite ordinals \<^term>\<open>\<omega>\<close> and every function space is
  full, so the successor map witnesses Dedekind infinity and all assumptions of the locale are
  discharged.  The consistency of full classical \<open>HOL\<close> and of \<open>NK\<close> with \<open>DInf\<close> then follow
  from the abstract theorems; \<open>V\<close> also validates the more primitive Harrison-style
  interface \<open>harrison_universe\<close> directly, and that interface carries the exported
  consistency theorem; a rank bound closes the development, showing that every domain of the
  witnessing model is an element of the set \<open>Vset (\<omega> + \<omega>)\<close>.  Only this theory imports
  \<open>ZFC_in_HOL\<close>.\<close>

subsection \<open>Domains, application, abstraction\<close>

primrec D :: "ty \<Rightarrow> V" where
  "D \<iota> = \<omega>"
| "D \<o> = set {0, 1}"
| "D (\<sigma> \<^bold>\<Rightarrow> \<tau>) = VPi (D \<sigma>) (\<lambda>_. D \<tau>)"

definition VD :: "ty \<Rightarrow> V \<Rightarrow> bool" where "VD \<sigma> v \<equiv> v \<in> elts (D \<sigma>)"
definition VLm :: "ty \<Rightarrow> (V \<Rightarrow> V) \<Rightarrow> V" where "VLm \<sigma> h \<equiv> VLambda (D \<sigma>) h"

lemma VD_bool: "VD \<o> v \<longleftrightarrow> v = 0 \<or> v = 1" by (simp add: VD_def)

lemma VD_nonempty: "\<exists>v. VD \<sigma> v"
proof (induction \<sigma>)
  case (Fun \<sigma> \<tau>)
  then obtain w where w: "w \<in> elts (D \<tau>)" by (auto simp: VD_def)
  have "VLambda (D \<sigma>) (\<lambda>_. w) \<in> elts (D (\<sigma> \<^bold>\<Rightarrow> \<tau>))" by (simp add: VPi_I w)
  thus ?case by (auto simp: VD_def)
qed (auto simp: VD_def)

lemma D_nonempty_elts: "\<exists>v. v \<in> elts (D \<sigma>)"
  using VD_nonempty[of \<sigma>] by (simp add: VD_def)

lemma VLm_beta: "VD \<sigma> a \<Longrightarrow> app (VLm \<sigma> h) a = h a" by (simp add: VLm_def VD_def)
lemma VLm_dom: "(\<And>d. VD \<sigma> d \<Longrightarrow> VD \<tau> (h d)) \<Longrightarrow> VD (\<sigma> \<^bold>\<Rightarrow> \<tau>) (VLm \<sigma> h)"
  by (simp add: VLm_def VD_def VPi_I)
lemma VAp_dom: "VD (\<sigma> \<^bold>\<Rightarrow> \<tau>) f \<Longrightarrow> VD \<sigma> a \<Longrightarrow> VD \<tau> (app f a)"
  by (metis D.simps(3) VD_def VPi_D)
lemma VAp_ext:
  "VD (\<sigma> \<^bold>\<Rightarrow> \<tau>) f \<Longrightarrow> VD (\<sigma> \<^bold>\<Rightarrow> \<tau>) g \<Longrightarrow> (\<And>a. VD \<sigma> a \<Longrightarrow> app f a = app g a) \<Longrightarrow> f = g"
  by (metis D.simps(3) VD_def fun_ext)

definition VJv :: "'p \<Rightarrow> ty \<Rightarrow> V" where "VJv p \<sigma> = (SOME v. v \<in> elts (D \<sigma>))"

lemma VJv_dom: "VD \<sigma> (VJv p \<sigma>)"
  unfolding VJv_def VD_def using D_nonempty_elts[of \<sigma>] by (rule someI_ex)

lemma VJv_param_independent: "VJv p \<sigma> = VJv q \<sigma>"
  by (simp add: VJv_def)

text \<open>The \<open>V\<close>-frame discharges the Dedekind-infinity assumption \<open>ind_inf\<close> of \<open>hol_universe\<close>
  (verbatim the frame premise of @{thm [source] con_full_HOL_rel}): the successor on \<open>\<omega>\<close> is
  an injective, non-surjective self-map of the individuals.\<close>

lemma V_succ_witness:
  shows V_succ_dom: "VD (\<iota> \<^bold>\<Rightarrow> \<iota>) (VLm \<iota> succ)"
    and V_succ_inj: "\<forall>a. VD \<iota> a \<longrightarrow> (\<forall>b. VD \<iota> b \<longrightarrow>
                      (app (VLm \<iota> succ) a = app (VLm \<iota> succ) b \<longrightarrow> a = b))"
    and V_succ_ns: "\<exists>c. VD \<iota> c \<and> (\<forall>z. VD \<iota> z \<longrightarrow> app (VLm \<iota> succ) z \<noteq> c)"
proof -
  have beta: "app (VLm \<iota> succ) a = succ a" if "VD \<iota> a" for a by (rule VLm_beta[OF that])
  show "VD (\<iota> \<^bold>\<Rightarrow> \<iota>) (VLm \<iota> succ)" by (rule VLm_dom) (simp add: VD_def)
  show "\<forall>a. VD \<iota> a \<longrightarrow> (\<forall>b. VD \<iota> b \<longrightarrow> (app (VLm \<iota> succ) a = app (VLm \<iota> succ) b \<longrightarrow> a = b))"
    by (auto simp: beta)
  show "\<exists>c. VD \<iota> c \<and> (\<forall>z. VD \<iota> z \<longrightarrow> app (VLm \<iota> succ) z \<noteq> c)"
    by (rule exI[of _ 0]) (auto simp: beta VD_def)
qed

lemma V_inf:
  "\<exists>d. VD (\<iota> \<^bold>\<Rightarrow> \<iota>) d
       \<and> (\<forall>a. VD \<iota> a \<longrightarrow> (\<forall>b. VD \<iota> b \<longrightarrow> (app d a = app d b \<longrightarrow> a = b)))
       \<and> (\<exists>c. VD \<iota> c \<and> (\<forall>z. VD \<iota> z \<longrightarrow> app d z \<noteq> c))"
  using V_succ_witness by blast

text \<open>\<open>V\<close> is such a universe: the \<open>hol_universe\<close> assumptions are satisfiable (relative to
  \<open>ZF\<close>) --- and, as the rank bound at the end of this theory shows, the witnessing model
  lives inside the set \<open>Vset (\<omega> + \<omega>)\<close>.\<close>

theorem V_hol_universe:
  "hol_universe VD app VLm (1::V) 0 (VJv :: 'p \<Rightarrow> ty \<Rightarrow> V)"
proof unfold_locales
  show "\<And>\<sigma> \<tau> g k. VD (\<sigma> \<^bold>\<Rightarrow> \<tau>) g \<Longrightarrow> VD (\<sigma> \<^bold>\<Rightarrow> \<tau>) k \<Longrightarrow>
         (\<And>a. VD \<sigma> a \<Longrightarrow> app g a = app k a) \<Longrightarrow> g = k" by (rule VAp_ext)
qed(auto intro!: V_inf VJv_dom VAp_dom VLm_dom VLm_beta simp: VD_bool)

subsection \<open>The standard model, by instantiation\<close>

text \<open>The constructed constants of the locale turn the \<open>V\<close>-frame into a standard model
  outright --- no hand-built logical constants over \<open>V\<close> are needed.  This natural model
  carries the Dedekind witness and the rank bound below; the consistency
  @{emph \<open>theorem\<close>} itself is exported once, from the Harrison-style interface
  in the next subsection.\<close>

lemmas V_standard_model =
  lambda_universe.is_standard_model[OF hol_universe.axioms(1)[OF V_hol_universe]]

subsection \<open>\<open>V\<close> validates the Harrison-style axiom, and consistency follows\<close>

text \<open>The more primitive interface \<open>harrison_universe\<close> --- our rendering of Harrison's
  universe axiom --- is likewise validated by \<open>V\<close> directly: pairing is \<^term>\<open>vpair\<close>, a
  collection is small in the sense of the locale iff it is \<open>small\<close>, its code is Paulson's
  \<open>set\<close>, and the individuals are again the finite ordinals.  The coded-power closure is
  exactly \<open>VPow\<close> seen through the coding.  The locale rebuilds domains, application and
  abstraction from these four constants alone, so the exported consistency theorem uses \<open>V\<close>
  only through these four constants and the properties of them that the locale assumes: a
  single dependency chain through the most primitive interface.\<close>

lemma V_enc_inj:
  assumes "small {x. X x}" and "small {x. Y x}" and "set {x. X x} = set {x. Y x}"
  shows "X = Y"
proof -
  have "{x. X x} = {x. Y x}" using arg_cong[OF assms(3), of elts] assms(1,2) by simp
  thus ?thesis unfolding fun_eq_iff by (metis mem_Collect_eq)
qed

lemma V_small_sub: assumes "small {x. X x}" and "Y \<le> X" shows "small {x. Y x}"
proof (rule smaller_than_small[OF assms(1)])
  show "{x. Y x} \<subseteq> {x. X x}" using assms(2) by (auto simp: le_fun_def)
qed

lemma V_small_prod:
  assumes "small {x. X x}" and "small {x. Y x}"
  shows "small {z. \<exists>a b. X a \<and> Y b \<and> z = vpair a b}"
proof -
  have "{z. \<exists>a b. X a \<and> Y b \<and> z = vpair a b} = (\<lambda>(a, b). vpair a b) ` ({x. X x} \<times> {x. Y x})"
    by auto
  thus ?thesis using assms by simp
qed

lemma V_small_pow:
  assumes sX: "small {x. X x}"
  shows "small {z. \<exists>Y. Y \<le> X \<and> small {x. Y x} \<and> z = set {x. Y x}}"
proof (rule smaller_than_small[OF small_elts])
  show "{z. \<exists>Y. Y \<le> X \<and> small {x. Y x} \<and> z = set {x. Y x}} \<subseteq> elts (VPow (set {x. X x}))"
  proof
    fix z assume "z \<in> {z. \<exists>Y. Y \<le> X \<and> small {x. Y x} \<and> z = set {x. Y x}}"
    then obtain Y where Y: "Y \<le> X" and sY: "small {x. Y x}" and z: "z = set {x. Y x}"
      by blast
    have "elts z \<subseteq> elts (set {x. X x})" using Y sX sY by (auto simp: z le_fun_def)
    thus "z \<in> elts (VPow (set {x. X x}))" by (simp add: less_eq_V_def)
  qed
qed

lemma V_omega_inf:
  "\<exists>f c. (\<forall>a. a \<in> elts \<omega> \<longrightarrow> f a \<in> elts \<omega>)
       \<and> (\<forall>a b. a \<in> elts \<omega> \<longrightarrow> b \<in> elts \<omega> \<longrightarrow> f a = f b \<longrightarrow> a = b)
       \<and> c \<in> elts \<omega> \<and> (\<forall>a. a \<in> elts \<omega> \<longrightarrow> f a \<noteq> c)"
  by (intro exI[of _ succ] exI[of _ 0]) (auto simp: succ_neq_zero)

theorem V_harrison_universe:
  "harrison_universe vpair (\<lambda>X. set {x. X x}) (\<lambda>X. small {x. X x}) (\<lambda>x. x \<in> elts \<omega>)"
proof unfold_locales
  show "\<And>X Y. small {x. X x} \<Longrightarrow> small {x. Y x} \<Longrightarrow> set {x. X x} = set {x. Y x} \<Longrightarrow> X = Y"
    by (rule V_enc_inj)
  show "\<And>X Y. small {x. X x} \<Longrightarrow> Y \<le> X \<Longrightarrow> small {x. Y x}" by (rule V_small_sub)
qed(safe intro!: V_omega_inf V_small_pow V_small_prod | simp)+

theorem con_full_HOL:
  "con (insert (DInf :: 'p tm) (range (\<lambda>(\<sigma>,\<tau>). ACrel \<sigma> \<tau>)))"
  by (rule harrison_universe.con_full_HOL_harrison[OF V_harrison_universe])

subsection \<open>The Dedekind axiom of infinity and a countable Henkin witness\<close>

text \<open>The infinity-only consistency \<open>con {DInf}\<close> is the same \<open>V\<close>-model argument, now feeding the
  successor witness on \<open>\<omega>\<close> to the carrier-generic \<open>DInf_sat\<close>; it holds for \<^emph>\<open>every\<close> parameter
  type \<open>'p\<close>.  The \<^emph>\<open>countable\<close> model that witnesses it is the ZFC-free term model of
  @{thm [source] countable_henkin_sat}, so a set-theoretic universe enters \<^emph>\<open>only\<close> through the
  consistency premise --- the model itself has a countable total domain, a subset of the
  carrier \<^typ>\<open>'p tm set\<close>, and never mentions \<^typ>\<open>V\<close>.\<close>

theorem con_DInf: "con ({DInf} :: 'p tm set)"
proof -
  interpret U: hol_universe VD app VLm "1::V" "0::V" "VJv :: 'p \<Rightarrow> ty \<Rightarrow> V"
    by (rule V_hol_universe)
  interpret standard_model VD app VLm "1::V" "0::V"
    U.Ngv U.Dsv U.Iv U.Ev U.Piv "VJv :: 'p \<Rightarrow> ty \<Rightarrow> V"
    by (rule U.is_standard_model)
  define \<xi> :: "nat \<Rightarrow> ty \<Rightarrow> V" where "\<xi> = (\<lambda>n \<tau>. SOME v. VD \<tau> v)"
  have xi: "bkkA.asg \<xi>"
    unfolding bkkA.asg_def \<xi>_def using VD_nonempty by (metis someI_ex)
  \<comment> \<open>the successor on \<open>\<omega>\<close> is an injective, non-surjective self-map of the individuals\<close>
  have satD: "den (DInf :: 'p tm) \<xi> = 1"
    by (rule DInf_sat[OF xi V_succ_dom V_succ_inj V_succ_ns])
  show ?thesis by (rule model_con[OF xi]) (use wff_DInf satD in auto)
qed

theorem countable_henkin_model_DInf:
  obtains Dm Ap
      and Ee :: "(nat \<Rightarrow> ty \<Rightarrow> 'p::{countable,infinite} tm set) \<Rightarrow> 'p tm \<Rightarrow> 'p tm set"
      and vl \<xi>
  where "bkk_model Dm Ap Ee vl" "countable {x. \<exists>\<tau>. Dm \<tau> x}"
        "app_struct.asg Dm \<xi>" "vl (Ee \<xi> (DInf :: 'p tm))"
  by (rule countable_henkin_model_DInf_of_con[OF con_DInf])

text \<open>In passing: \<open>DInf\<close> mentions no constants, and the \<open>V\<close>-model interprets every parameter
  alike at each type (@{thm [source] VJv_param_independent}), so it refutes every inequation
  \<open>dneq f i j\<close> of the main entry's auxiliary inequation scheme while satisfying \<open>DInf\<close>.  By soundness the axiom
  derives none of them --- an immediate consequence of the axiom having a model at all.\<close>

theorem DInf_not_derives_dneq:
  fixes f :: "nat \<Rightarrow> 'p::infinite"
  shows "\<not> ({DInf} \<turnstile> dneq f i j)"
proof
  assume d: "{DInf} \<turnstile> dneq f i j"
  interpret U: hol_universe VD app VLm "1::V" "0::V" "VJv :: 'p \<Rightarrow> ty \<Rightarrow> V"
    by (rule V_hol_universe)
  interpret standard_model VD app VLm "1::V" "0::V"
    U.Ngv U.Dsv U.Iv U.Ev U.Piv "VJv :: 'p \<Rightarrow> ty \<Rightarrow> V"
    by (rule U.is_standard_model)
  define \<xi> :: "nat \<Rightarrow> ty \<Rightarrow> V" where "\<xi> = (\<lambda>n \<tau>. SOME v. VD \<tau> v)"
  have xi: "bkkA.asg \<xi>"
    unfolding bkkA.asg_def \<xi>_def using VD_nonempty by (metis someI_ex)
  \<comment> \<open>\<open>DInf\<close> holds, by the successor witness\<close>
  have satD: "den (DInf :: 'p tm) \<xi> = 1"
    by (rule DInf_sat[OF xi V_succ_dom V_succ_inj V_succ_ns])
  \<comment> \<open>the inequation fails: both parameters denote the same individual\<close>
  have peq: "den ((f i)\<^sup>p\<^bsub>\<iota>\<^esub> \<^bold>=\<^bsub>\<iota>\<^esub> (f j)\<^sup>p\<^bsub>\<iota>\<^esub>) \<xi> = 1"
    using sat_PEqB[OF wff_Par wff_Par xi] VJv_param_independent[of "f i" \<iota> "f j"] by simp
  have nsat: "den (dneq f i j) \<xi> \<noteq> 1"
    unfolding dneq_def
    using sat_NegB[OF wff_PEq[OF wff_Par wff_Par] xi] peq by simp
  have "den (dneq f i j) \<xi> = 1"
    by (rule soundness_bkk[OF d bkk_model_pred xi]) (use wff_DInf satD in auto)
  with nsat show False by simp
qed

subsection \<open>The universe has bounded rank: no replacement, no proper class\<close>

text \<open>The rank bound is now made precise: \<^emph>\<open>every\<close> domain \<open>D \<sigma>\<close> has rank below \<open>\<omega> + \<omega>\<close> (that is,
  \<open>\<omega> \<cdot> 2\<close>), so every domain is an element of the \<^emph>\<open>set\<close> \<open>Vset (\<omega> + \<omega>)\<close>.  The domain of individuals
  sits at rank \<open>\<omega>\<close>, and each function-space layer \<open>D (\<sigma> \<^bold>\<Rightarrow> \<tau>) = VPi (D \<sigma>) (\<lambda>_. D \<tau>)\<close> --- contained in
  \<open>VPow (VPow (VPow (D \<sigma> \<squnion> D \<tau>)))\<close> --- raises the rank by at most three, which the limit
  ordinal \<open>\<omega> + \<omega>\<close> absorbs.\<close>

lemma rank_D_iota: "rank (D \<iota>) = \<omega>" by (simp add: rank_of_Ord)

lemma rank_VPow_le: "rank (VPow x) \<le> succ (rank x)"
proof -
  have small: "small ((\<lambda>y. succ (rank y)) ` elts (VPow x))" by simp
  have "rank (VPow x) = \<Squnion>((\<lambda>y. succ (rank y)) ` elts (VPow x))" by (rule rank_Sup)
  also have "\<dots> \<le> succ (rank x)"
    unfolding SUP_le_iff[OF small]
  proof
    fix y assume "y \<in> elts (VPow x)"
    hence "y \<le> x" by simp
    hence "rank y \<le> rank x" by (rule rank_mono)
    thus "succ (rank y) \<le> succ (rank x)" by (simp add: le_succ_iff)
  qed
  finally show ?thesis .
qed

lemma sup_Sup_pair: "(a::V) \<squnion> b = \<Squnion> {a, b}"
proof (rule order_antisym)
  have "a \<le> \<Squnion> {a, b}" by (intro Sup_upper) auto
  moreover have "b \<le> \<Squnion> {a, b}" by (intro Sup_upper) auto
  ultimately show "a \<squnion> b \<le> \<Squnion> {a, b}" by simp
  show "\<Squnion> {a, b} \<le> a \<squnion> b" by (rule Sup_least) auto
qed

lemma rank_sup_eq: "rank (a \<squnion> b) = rank a \<squnion> rank b"
  by (simp add: sup_Sup_pair rank_Union)

lemma VPi_le_VPow: "VPi A B \<le> VPow (VSigma A B)"
  by (auto simp: VPi_def less_eq_V_def)

lemma VSigma_const_le: "VSigma A (\<lambda>_. C) \<le> VPow (VPow (A \<squnion> C))"
proof (subst less_eq_V_def, rule subsetI)
  fix p assume "p \<in> elts (VSigma A (\<lambda>_. C))"
  then obtain a b where p: "p = \<langle>a, b\<rangle>" and a: "a \<in> elts A" and b: "b \<in> elts C" by auto
  have "\<langle>a, b\<rangle> \<le> VPow (A \<squnion> C)"
    unfolding vpair_def' using a b by (auto simp: less_eq_V_def)
  thus "p \<in> elts (VPow (VPow (A \<squnion> C)))" using p by auto
qed

lemma Limit_ww: "Limit (\<omega> + \<omega>)" by simp

lemma succ_lt_ww:
  assumes "Ord \<beta>" and "\<beta> < \<omega> + \<omega>" shows "succ \<beta> < \<omega> + \<omega>"
proof -
  have O: "Ord (\<omega> + \<omega>)" using Limit_ww Limit_is_Ord by blast
  from assms O have "\<beta> \<in> elts (\<omega> + \<omega>)" by (simp add: Ord_mem_iff_lt)
  with Limit_ww have "succ \<beta> \<in> elts (\<omega> + \<omega>)" by (simp add: Limit_def)
  with O show ?thesis by (blast intro: OrdmemD)
qed

lemma omega_lt_ww: "\<omega> < \<omega> + \<omega>"
proof -
  have "(0::V) < \<omega>" by (metis OrdmemD Ord_\<omega> zero_in_omega)
  hence "\<omega> + 0 < \<omega> + \<omega>" by simp
  thus ?thesis by simp
qed

lemma rank_VPi_const_lt:
  assumes "rank A < \<omega> + \<omega>" and "rank C < \<omega> + \<omega>"
  shows "rank (VPi A (\<lambda>_. C)) < \<omega> + \<omega>"
proof -
  have s1: "rank (VPi A (\<lambda>_. C)) \<le> succ (rank (VSigma A (\<lambda>_. C)))"
    by (rule order_trans[OF rank_mono[OF VPi_le_VPow] rank_VPow_le])
  have "rank (VSigma A (\<lambda>_. C)) \<le> succ (rank (VPow (A \<squnion> C)))"
    by (rule order_trans[OF rank_mono[OF VSigma_const_le] rank_VPow_le])
  also have "\<dots> \<le> succ (succ (rank (A \<squnion> C)))"
    by (simp add: le_succ_iff Ord_succ rank_VPow_le)
  finally have s2: "rank (VSigma A (\<lambda>_. C)) \<le> succ (succ (rank (A \<squnion> C)))" .
  have "succ (rank (VSigma A (\<lambda>_. C))) \<le> succ (succ (succ (rank (A \<squnion> C))))"
    using s2 by (simp add: le_succ_iff Ord_succ)
  with s1 have s3: "rank (VPi A (\<lambda>_. C)) \<le> succ (succ (succ (rank (A \<squnion> C))))"
    by (rule order_trans)
  have r: "rank (A \<squnion> C) < \<omega> + \<omega>"
    using assms by (simp add: rank_sup_eq)
  have "succ (rank (A \<squnion> C)) < \<omega> + \<omega>" using r by (simp add: succ_lt_ww)
  hence "succ (succ (rank (A \<squnion> C))) < \<omega> + \<omega>" by (simp add: succ_lt_ww Ord_succ)
  hence "succ (succ (succ (rank (A \<squnion> C)))) < \<omega> + \<omega>" by (simp add: succ_lt_ww Ord_succ)
  with s3 show ?thesis by (rule order_le_less_trans)
qed

theorem rank_D_lt: "rank (D \<sigma>) < \<omega> + \<omega>"
proof (induction \<sigma>)
  case Ind thus ?case by (simp add: rank_of_Ord omega_lt_ww)
next
  case Bool
  have "D \<o> \<le> \<omega>" by (auto simp: less_eq_V_def one_V_def)
  hence "rank (D \<o>) \<le> \<omega>" by (metis Ord_\<omega> rank_mono rank_of_Ord)
  thus ?case using omega_lt_ww by (rule order_le_less_trans)
next
  case (Fun \<sigma> \<tau>)
  have "rank (D (\<sigma> \<^bold>\<Rightarrow> \<tau>)) = rank (VPi (D \<sigma>) (\<lambda>_. D \<tau>))" by simp
  thus ?case using Fun.IH by (simp add: rank_VPi_const_lt)
qed

text \<open>Hence \<open>D \<sigma> \<in> elts (Vset (\<omega> + \<omega>))\<close> for every type: each domain of the witnessing
  model is an element of the \<^emph>\<open>set\<close> \<open>Vset (\<omega> + \<omega>)\<close>.\<close>

lemma D_in_Vset_ww: "D \<sigma> \<in> elts (Vset (\<omega> + \<omega>))"
  by (rule Ord_VsetI) (simp_all add: rank_D_lt)


end


==> anc/HOL_in_HOL_Deep_Infinity_ZFC/ROOT <==
chapter AFP

session HOL_in_HOL_Deep_Infinity_ZFC = HOL_in_HOL_Deep +
  description "Companion to HOL_in_HOL_Deep: over Paulson's ZFC_in_HOL a standard model with full function spaces is constructed (the individuals interpreted as the finite ordinals), showing NK consistent with a Dedekind-style axiom of infinity and with the relational axiom of choice -- the relative consistency of full classical higher-order logic in the sense of Church. The main entry is imported unchanged; only this entry uses a set-theoretic universe."
  options [document = pdf, timeout = 1200]
  sessions
    ZFC_in_HOL
  theories
    HOL_Universe
    HOL_in_HOL_Deep_Infinity_ZFC
  document_files
    "root.tex"
    "root.bib"


==> anc/HOL_in_HOL_Deep_Infinity_ZFC/build.sh <==
#!/usr/bin/env bash
# ---------------------------------------------------------------------------
# Self-contained build for the companion session HOL_in_HOL_Deep_Infinity_ZFC.
#
# Runs from this session's own directory, so only this session's ROOT is read
# (not the repo-level ROOTS aggregate). Unlike the main entry, this session is
# NOT AFP-free: it depends on the AFP session ZFC_in_HOL and on the sibling
# session HOL_in_HOL_Deep.
#
#   AFP=~/GITHUBS/afp-devel/thys ISABELLE=/path/to/isabelle ./build.sh
# AFP must point at your AFP "thys" directory; ISABELLE defaults to the
# "isabelle" on PATH.
# NOTE: output/ holds build artifacts -- exclude it from any AFP zip.
# ---------------------------------------------------------------------------
set -euo pipefail
cd "$(dirname "$0")"

ISABELLE="${ISABELLE:-isabelle}"
AFP="${AFP:-$HOME/GITHUBS/afp-devel/thys}"

if [ ! -d "$AFP/ZFC_in_HOL" ]; then
  echo "error: AFP session ZFC_in_HOL not found under: $AFP" >&2
  echo "       set AFP to your AFP 'thys' directory, e.g." >&2
  echo "         AFP=~/afp/thys ./build.sh" >&2
  exit 1
fi

# Only the ZFC_in_HOL session directory is passed, not the whole AFP: an AFP checkout
# that already contains a (possibly older) HOL_in_HOL_Deep would otherwise clash with
# the sibling session passed next.
"$ISABELLE" build -c -v -o document_output=output \
  -d "$AFP/ZFC_in_HOL" -d ../HOL_in_HOL_Deep -D .
echo "PDF written to: $(pwd)/output/document.pdf"


==> anc/HOL_in_HOL_Deep_Infinity_ZFC/document/root.bib <==
@article{BBK04,
  author  = {Christoph Benzm{\"u}ller and Chad E. Brown and Michael Kohlhase},
  title   = {Higher-Order Semantics and Extensionality},
  journal = {Journal of Symbolic Logic},
  volume  = {69},
  number  = {4},
  pages   = {1027--1088},
  year    = {2004},
  doi     = {10.2178/jsl/1102022211}
}

@article{ZFCinHOL,
  author  = {Lawrence C. Paulson},
  title   = {Zermelo Fraenkel Set Theory in Higher-Order Logic},
  journal = {Archive of Formal Proofs},
  year    = {2019},
  note    = {\url{https://isa-afp.org/entries/ZFC_in_HOL.html}, Formal proof development},
  ISSN    = {2150-914x}
}

@article{Church40,
  author  = {Alonzo Church},
  title   = {A Formulation of the Simple Theory of Types},
  journal = {Journal of Symbolic Logic},
  volume  = {5},
  number  = {2},
  pages   = {56--68},
  year    = {1940},
  doi     = {10.2307/2266170}
}

@article{Mathias01,
  author  = {A. R. D. Mathias},
  title   = {The Strength of {M}ac {L}ane Set Theory},
  journal = {Annals of Pure and Applied Logic},
  volume  = {110},
  number  = {1--3},
  pages   = {107--234},
  year    = {2001},
  doi     = {10.1016/S0168-0072(00)00031-2}
}

@article{KuncarPopescu19,
  author  = {Ond{\v{r}}ej Kun{\v{c}}ar and Andrei Popescu},
  title   = {A Consistent Foundation for {Isabelle/HOL}},
  journal = {Journal of Automated Reasoning},
  volume  = {62},
  number  = {4},
  pages   = {531--555},
  year    = {2019},
  doi     = {10.1007/s10817-018-9454-8}
}

@article{HOLinHOLDeep,
  author  = {Christoph Benzm{\"u}ller and Daniel Kirchner},
  title   = {A Deep Embedding of {HOL} in {HOL}:
             Soundness, Completeness, Consistency},
  journal = {Archive of Formal Proofs},
  year    = {2026},
  note    = {\url{https://isa-afp.org/entries/HOL_in_HOL_Deep.html}, Formal proof development},
  ISSN    = {2150-914x}
}

@inproceedings{Harrison06,
  author    = {John Harrison},
  title     = {Towards Self-verification of {HOL} {L}ight},
  booktitle = {Automated Reasoning ({IJCAR} 2006)},
  series    = {Lecture Notes in Computer Science},
  volume    = {4130},
  publisher = {Springer},
  pages     = {177--191},
  year      = {2006},
  doi       = {10.1007/11814771_17}
}

@phdthesis{Kemeny49,
  author = {John G. Kemeny},
  title  = {Type-Theory vs.\ Set-Theory},
  school = {Princeton University},
  year   = {1949}
}

@article{Kumar16,
  author  = {Ramana Kumar and Rob Arthan and Magnus O. Myreen and Scott Owens},
  title   = {Self-Formalisation of Higher-Order Logic: Semantics, Soundness,
             and a Verified Implementation},
  journal = {Journal of Automated Reasoning},
  volume  = {56},
  number  = {3},
  pages   = {221--259},
  year    = {2016},
  doi     = {10.1007/s10817-015-9357-x}
}

@article{LogiKEy,
  author  = {Christoph Benzm{\"u}ller and Xavier Parent and Leendert van der Torre},
  title   = {Designing Normative Theories for Ethical and Legal Reasoning:
             {LogiKEy} Framework, Methodology, and Tool Support},
  journal = {Artificial Intelligence},
  volume  = {287},
  pages   = {103348},
  year    = {2020},
  doi     = {10.1016/j.artint.2020.103348}
}


==> anc/HOL_in_HOL_Deep_Infinity_ZFC/document/root.tex <==
\documentclass[11pt,a4paper]{article}
\usepackage[T1]{fontenc}
\usepackage{isabelle,isabellesym}
\usepackage{amsmath,amssymb}
\usepackage{pdfsetup}
% a wider text block: the deep embedding's statements and proofs need the line length
\usepackage[a4paper,textwidth=460pt,textheight=650pt]{geometry}
\urlstyle{rm}\isabellestyle{it}
% suppress "theory ... imports ... begin" headers and trailing "end"s
\isadroptag{theory}
\hyphenation{Benz-m\"ul-ler Kohl-hase Kirch-ner Isa-belle Paul-son}
\emergencystretch=5em % let TeX stretch otherwise-overfull lines rather than overrun the margin
\begin{document}
\title{HOL in HOL over a set-theoretic universe:\\
  consistency of $\mathrm{NK}$ with infinity and choice}
\author{Christoph Benzm\"uller \and Daniel Kirchner}
\maketitle
\begin{abstract}
This companion to the entry \emph{A deep embedding of HOL in HOL}
(\texttt{HOL\_in\_HOL\_Deep})~\cite{HOLinHOLDeep} certifies the
natural-deduction calculus $\mathrm{NK}$ of that entry consistent with a
Dedekind-style \emph{axiom} of infinity---an injective,
non-surjective self-map of the individuals---and, because its standard model
has full function spaces, with the relational axiom of \emph{choice} as
well.  Such an axiom has \emph{no} finite models, so the compactness
argument of the main entry---which certifies the first-order sentences
``there are at least $n$ individuals'' by arbitrarily large \emph{finite}
models---does not apply: an \emph{infinite} model is required.  We construct one over Paulson's
\texttt{ZFC\_in\_HOL}~\cite{ZFCinHOL}: the individuals are interpreted as the
finite ordinals $\omega$, with full function spaces at every type, yielding a
\emph{standard} $\Sigma$-model of $\mathrm{NK}$ over the set-theoretic
universe $V$.  As this meta-theory is stronger and non-conservative, the
guarantee is \emph{relative} consistency at $\mathrm{ZF}$ strength; the
machine-checked formalisation lives in Isabelle/HOL with Paulson's
\texttt{ZFC\_in\_HOL} (the $\mathrm{ZF}$ reading is metatheoretic, made
precise in the introduction).  Because $\mathrm{NK}$ already provides
extensionality and typed description (after Andrews), this certifies the
consistency of \emph{full} classical higher-order logic in Church's
sense, choice included as a separate relational scheme.

The plain-HOL results---soundness, Henkin completeness, and
finite-model consistency, including the compactness route to the
first-order sentences of infinity---are proved in the main entry~\cite{HOLinHOLDeep} and
imported here \emph{unchanged}.  What the present entry \emph{adds} is
completeness and model existence for the extension by infinity, still
in plain HOL, and the set-theoretic route to its consistency, which this
development obtains only there.
\end{abstract}

\medskip\noindent
This contribution is part of the LogiKEy project
(\url{https://logikey.org}).

\paragraph{Use of generative AI.}
Parts of this formalisation and its documentation were drafted with a
generative AI assistant (Anthropic's Claude) under continuous human
direction.  All proofs are machine-checked by Isabelle; the entire
development, including all comments and references, was reviewed, revised
and simplified by the authors, who take full responsibility for its content.

\setcounter{tocdepth}{1}
\tableofcontents
\newpage

\section{Introduction}

\paragraph{Two entries, and where each result is proved.}
This is the second of two Archive of Formal Proofs entries on a deep
embedding of classical higher-order logic---Church's simple theory of
types, following Benzm\"uller, Brown and Kohlhase~\cite{BBK04}---inside
Isabelle/HOL.  The first entry, \emph{A deep embedding of HOL in HOL}
(\texttt{HOL\_in\_HOL\_Deep})~\cite{HOLinHOLDeep}, stays \emph{entirely
within plain Isabelle/HOL, with no set-theoretic universe}.  There the
natural-deduction calculus $\mathrm{NK}$ is proved sound, Henkin-complete
and consistent, with consistency from a concrete finite standard model.
By compactness over arbitrarily large \emph{finite} models, $\mathrm{NK}$
is also consistent with the constant-free first-order sentences ``there
are at least $n$ individuals''; the Dedekind-style \emph{axiom} of
infinity derives every one of them, while they do not derive the axiom.  The present entry adds what plain HOL cannot reach:
the consistency of $\mathrm{NK}$ with the axiom of infinity and with the
axiom of \emph{choice}.  It imports the
first entry unchanged and supplies the set-theoretic model that these
results need.

We are careful throughout---here, in the theory comments, and in both
abstracts---to say which of two tiers a statement belongs to: what holds in
plain HOL, and what needs the set-theoretic universe.  Within this entry the
split is visible in the theory structure itself.  The set-theory-free half,
theory \texttt{HOL\_Universe}, imports only the first entry and never
\texttt{ZFC\_in\_HOL}.  It contains the choice scheme with its satisfaction
condition (the infinity axiom and its satisfaction are inherited from the
first entry), the abstract relative-consistency theorem, the completeness
results, and two universe interfaces: the locale \texttt{hol\_universe}, and
the more primitive Harrison-style axiom \texttt{harrison\_universe}, after
Harrison's self-verification of HOL Light~\cite{Harrison06}, from which
\texttt{hol\_universe} is in turn \emph{constructed}.  The set-theoretic
universe itself appears only in the second theory, which instantiates both
interfaces with Paulson's set-theoretic universe~$V$ (the type of all sets of
\texttt{ZFC\_in\_HOL}, introduced below).

\paragraph{Why the meta-theory must be strengthened.}
A single Dedekind-style axiom of infinity has \emph{no} finite models, by the
pigeonhole principle.  So the route of the first entry---compactness over
finite models---yields nothing here, and an \emph{infinite} model is
required.  We do not try to build one inside plain HOL, for two reasons.
First, no type that plain HOL can construct is large enough to carry a
universe of full function spaces: every such type is bounded in size by a
finite tower of function spaces over the individuals (a metatheoretic fact,
not formalised), while by Cantor's theorem the carrier of such a universe
exceeds every finite tower; that no other plain-HOL route succeeds follows
from G\"odel's second theorem (discussed below).  Second, the term-model construction of the completeness proof would
be circular for a single sentence.  Instead we adopt an existing, stronger
meta-theory: Paulson's \texttt{ZFC\_in\_HOL}~\cite{ZFCinHOL}, which
axiomatises a Zermelo--Fraenkel universe as a type $V$.  This is \emph{not} a
conservative extension of HOL---$V$ is postulated by axioms, and $\mathrm{ZF}$
is proof-theoretically stronger than plain HOL---so what we obtain is a
\emph{relative} consistency result: $\mathrm{NK}$ with infinity is consistent
\emph{relative to} $\mathrm{ZF}$.  (The formalisation rests on the full
\texttt{ZFC\_in\_HOL}, whose choice principle is not used in the
definitions of the model; that the
construction in fact needs only $\mathrm{ZF}$ strength---indeed less---is made
precise in \emph{How little of $\mathrm{ZF}$ is used} below.  This is why we
write $\mathrm{ZF}$, not $\mathrm{ZFC}$.)  This pins down exactly where set theory is
used, namely only to certify consistency (an axiom without finite models has
no finite consistency witness).  The $V$-model certifies the consistency; a
second witness, a Henkin model with countable total domain, is then obtained
in plain HOL by the (ZFC-free) model-existence half of the first entry, from
the consistency premise alone.  For that single axiom the stronger meta-theory
supplies the consistency premise and nothing else.

\paragraph{Choice, and full HOL.}
The same standard model yields more.  Because its function spaces are
\emph{full}, it validates every instance of the relational axiom of
\emph{choice}: the required choice function is the set-theoretic
$\lambda$-abstraction of a meta-level Hilbert choice.  Hence $\mathrm{NK}$
with the Dedekind axiom of infinity \emph{and} choice is consistent relative
to $\mathrm{ZF}$.  Since $\mathrm{NK}$ already carries extensionality and
typed description, this is the consistency of full classical higher-order
logic in the sense of Church.  To be precise, by \emph{full classical HOL in
the sense of Church} we mean exactly this system: Church's monomorphic simple
theory of types~\cite{Church40}---the calculus $\mathrm{NK}$ with Boolean and
functional extensionality and typed description, extended by the Dedekind
axiom of infinity and the relational axiom of choice.  It is \emph{not} the
polymorphic Isabelle/HOL of the meta-level, which goes beyond Church's system
with type variables, type definitions and overloading.

\paragraph{Two tiers of consistency, and G\"odel's second theorem.}
Write \emph{O-HOL} for the embedded object logic (whose calculus is
$\mathrm{NK}$) and \emph{M-HOL} for the meta-logic Isabelle/HOL in which
it lives; we distinguish the two throughout.  The first entry proves
$\text{M-HOL}\vdash\mathrm{con}(\text{O-HOL})$ in plain HOL with no set
universe: with a single individual every domain is finite, so M-HOL
exhibits a model directly, and O-HOL, having finite models, interprets
no arithmetic, so G\"odel's second theorem does not apply.  For
representation-language uses of HOL, as in the LogiKEy
methodology~\cite{LogiKEy}, this first tier suffices (see the
introduction of the first entry).  The present entry adds the \emph{full}
logic:
$\text{M-HOL}+V\vdash\mathrm{con}(\text{O-HOL}+\text{infinity}+\text{choice})$,
that is, M-HOL extended by the set universe $V$ proves full classical
HOL consistent.  It is not the object logic proving its own consistency.

That the meta-logic here cannot be plain M-HOL is a \emph{metatheoretic}
observation, outside the machine-checked development.  With infinity and
choice, O-HOL is Church's simple type theory with infinity and choice,
and this interprets the M-HOL core (its individuals becoming an infinite
type, its function types the function types).  So the two share their
proof-theoretic strength: by the classical analysis both are
equiconsistent with Mac Lane set theory, a subsystem of Zermelo set
theory~\cite{Mathias01}; the consistency of type theory with infinity in
Zermelo set theory goes back to Kemeny~\cite{Kemeny49}.  (``M-HOL'' here
means the HOL \emph{core}, whose definitional and overloading apparatus
is separately known consistent~\cite{KuncarPopescu19}.)  Were plain M-HOL
to prove $\mathrm{con}(\text{O-HOL}+\text{infinity}+\text{choice})$, it
would thereby prove its own consistency, which G\"odel's second theorem
forbids; so some strengthening of the meta-theory is necessary, and here
it is the set universe $V$.  The same obstacle appears in Harrison's
self-verification of HOL Light~\cite{Harrison06}, which proves the kernel
consistent without its axiom of infinity inside HOL Light and, with it,
strengthens the meta-logic by a universe axiom, and in its successors~\cite{Kumar16},
which instead take the existence of a set-theoretic universe as a
hypothesis of the soundness theorem.  Throughout it is M-HOL reasoning
\emph{about} O-HOL, one level up.

The certificate is tied to the axioms modelled here.  O-HOL may be
extended by further axioms, but the machine-checked guarantee does not
extend with it: a model of the new axiom has to be exhibited, and if the
extension reaches the consistency strength of $\text{M-HOL}+V$,
certifying it needs a yet stronger meta-theory, again by G\"odel's
second theorem.

\paragraph{How little of $\mathrm{ZF}$ is used.}
We now determine the surplus over plain HOL.  The object-side argument is
carrier-generic and uses no set theory: full HOL is consistent as soon as
\emph{some} standard $\Sigma$-frame has Dedekind-infinite individuals (an
injective, non-surjective self-map).  Plain HOL has infinity already; what
it lacks is a single type gathering the full function spaces over an
infinite base, since a model formalised in HOL keeps all its domains inside
one carrier type, and by Cantor's theorem that carrier must exceed every
type plain HOL can construct.  This is the whole reason for a stronger
universe.  Choice is \emph{not} part of the surplus: the same full model
validates it, using only the meta-level choice of Isabelle/HOL.

Nor need the universe be full $\mathrm{ZF}$.  The locale
\texttt{hol\_universe} assumes full function spaces, booleans,
extensionality, infinitely many individuals and a domain-respecting
parameter interpretation---no replacement and no ordinals---and the
logical constants (negation, disjunction, quantification, equality and
description) are \emph{constructed} from these rather than assumed.  For
the instance in $V$ the domains have bounded rank, and this is
machine-checked: the domain of individuals sits at rank $\omega$, each
function-space layer raises the rank by at most three, so
$\mathrm{rank}(D_\sigma) < \omega+\omega$ for every type $\sigma$, and
every domain is an element of the \emph{set} $V_{\omega+\omega}$.

Two claims are to be distinguished.  Machine-checked are this rank bound
and the judgement
$\text{Isabelle/HOL}+\texttt{ZFC\_in\_HOL}\vdash
\mathrm{con}(\text{O-HOL}+\text{infinity}+\text{choice})$.  That the same
consistency follows from far less than $\mathrm{ZF}$ is a
\emph{metatheoretic} reading of that proof: a single derivation mentions
only finitely many types, so its refutation is validated using only sets
of bounded rank, within Zermelo set theory and without forming
$V_{\omega+\omega}$ as a completed set (which would call on a trace of
replacement).  This reading is not itself a formalised
relative-consistency theorem.  Under it the relative consistency factors
as $\mathrm{con}(\mathrm{ZF}) \Rightarrow$ consistency of the universe
assumptions $\Rightarrow \mathrm{con}(\text{full HOL})$.

The meta-theory uses choice throughout, and the first implication has to
absorb it: at $\mathrm{ZF}$ strength through G\"odel's constructible
universe $L$, while at Zermelo strength the elimination of choice without
replacement is delicate (see Mathias~\cite{Mathias01}).  The surplus
strength of \texttt{ZFC\_in\_HOL} over $\mathrm{ZF}$ is never used.

\input{session}
\bibliographystyle{abbrv}
\bibliography{root}
\end{document}


==> anc/README.txt <==
Ancillary files: Isabelle/HOL sources of the two formal proof artifacts
accompanying the paper

  HOL in HOL: mechanized soundness, completeness and consistency,
  with and without infinity
  (C. Benzmueller and D. Kirchner)

Contents
  HOL_in_HOL_Deep/               artifact A1 (session HOL_in_HOL_Deep)
  HOL_in_HOL_Deep_Infinity_ZFC/  artifact A2 (session
                                 HOL_in_HOL_Deep_Infinity_ZFC)

These are the exact sources behind the paper's artifact pointers.  They
extend the two entries of the Archive of Formal Proofs (AFP), where the
artifacts are maintained, by the update submitted in November 2026:
  https://isa-afp.org/entries/HOL_in_HOL_Deep.html
  https://isa-afp.org/entries/HOL_in_HOL_Deep_Infinity_ZFC.html

Building (Isabelle2026):
  A1 is AFP-free:
    isabelle build -D HOL_in_HOL_Deep
    (or HOL_in_HOL_Deep/build.sh)
  A2 needs the AFP entry ZFC_in_HOL and the sibling A1:
    isabelle build -d $AFP/ZFC_in_HOL -d HOL_in_HOL_Deep \
                   -D HOL_in_HOL_Deep_Infinity_ZFC
    (or AFP=$AFP HOL_in_HOL_Deep_Infinity_ZFC/build.sh, with $AFP
    your AFP "thys" directory)

License: BSD (as in the AFP).

